Exploring the Local Orthogonality Principle

Nonlocality is arguably one of the most fundamental and counterintuitive aspects of quantum theory. Nonlocal correlations could, however, be even more nonlocal than quantum theory allows, while still complying with basic physical principles such as no-signaling. So why is quantum mechanics not as nonlocal as it could be? Are there other physical or information-theoretic principles which prohibit this? So far, the proposed answers to this question have been only partially successful, partly because they are lacking genuinely multipartite formulations. In Nat. Comm. 4, 2263 (2013) we introduced the principle of Local Orthogonality (LO), an intrinsically multipartite principle which is satisfied by quantum mechanics but is violated by non-physical correlations. Here we further explore the LO principle, presenting new results and explaining some of its subtleties. In particular, we show that the set of no-signaling boxes satisfying LO is closed under wirings, present a classification of all LO inequalities in certain scenarios, show that all extremal tripartite boxes with two binary measurements per party violate LO, and explain the connection between LO inequalities and unextendible product bases.

==> anc/LOclasses_323_eventform.dat <==
///This file contains a list of LO inequalities for the scenario (3,2,3).
///
///Inequalities are sorted according to equivalences (i)-(iv), as defined in Appendix A.0,
///and one representative for each class is given. Each inequality is given as a list of
///events (a0a1...|x0x1...) of outcomes given settings, with a = 0,1,... and x = 0,1,.... 
///The inequality states that the sum of the probabilities of these events cannot exceed 1.


///--------------------
///12 Terms.
///--------------------
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	120|011	220|011	221|101	222|101


///--------------------
///13 Terms.
///--------------------
000|001	001|001	002|111	010|001	011|001	110|010	120|010	121|100	122|100	210|010	220|010	221|100	222|100


///--------------------
///14 Terms.
///--------------------
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	120|101	220|101	221|011	222|011


///--------------------
///15 Terms.
///--------------------
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	102|110	110|000	111|000	112|110	220|011	221|011	222|101


==> anc/LOclasses_422_eventform.dat <==
///This file contains a list of LO inequalities for the scenario (4,2,2).
///
///Inequalities are sorted according to equivalences (i)-(iv), as defined in Appendix A.0,
///and one representative for each class is given. Each inequality is given as a list of
///events (a0a1...|x0x1...) of outcomes given settings, with a = 0,1,... and x = 0,1,.... 
///The inequality states that the sum of the probabilities of these events cannot exceed 1.


///--------------------
///8 Terms.
///--------------------
0000|0000	0001|0000	0010|0000	0100|1011	0111|1011	1001|0111	1010|0111	1111|1100
0000|0000	0001|0000	0010|1100	0011|1100	1100|0110	1101|0110	1110|1010	1111|1010
0000|0000	0001|0000	0010|1100	0011|1100	1100|0110	1101|1010	1110|0111	1111|1011
0000|0000	0001|0000	0010|1100	0011|1100	1100|0110	1101|1010	1110|1010	1111|0110
0000|0000	0001|0000	0010|1100	0101|1010	1010|1101	1100|0110	1110|0111	1111|1011
0000|0000	0001|0000	0010|1100	0101|1010	1011|0110	1100|0110	1110|1010	1111|1100
0000|0000	0001|0000	0010|1100	0101|1010	1011|0110	1100|1010	1110|0110	1111|1100
0000|0000	0001|0010	0010|1100	0011|1110	1100|0101	1101|0111	1110|1001	1111|1011
0000|0000	0001|0010	0010|1100	0011|1110	1100|0101	1101|1011	1110|1001	1111|0111
0000|0000	0001|0010	0010|1100	0100|1001	1001|0101	1100|1011	1101|0111	1111|1110
0000|0000	0001|0010	0010|1100	0100|1001	1011|0100	1101|0111	1110|1010	1111|1110
0000|0000	0001|0010	0010|1100	0100|1001	1011|1110	1101|1011	1110|0101	1111|0111
0000|0000	0001|0010	0010|1100	0101|1000	1011|0100	1100|0110	1110|1010	1111|1110
0000|0000	0001|0010	0010|1100	0101|1000	1011|0100	1100|1010	1110|0110	1111|1110
0000|0000	0001|0010	0010|1100	0101|1000	1011|1110	1100|1010	1110|0110	1111|0100
0000|0000	0001|0010	0100|1010	0101|1000	1010|0110	1011|0100	1110|1100	1111|1110
0000|0000	0001|0010	0100|1010	0101|1000	1010|1100	1011|0100	1110|0110	1111|1110
0000|0000	0001|0010	0100|1010	0111|1000	1001|0100	1010|0110	1110|1100	1111|1110
0000|0000	0001|0110	0010|1100	0011|1010	1100|0001	1101|0111	1110|1101	1111|1011
0000|0000	0001|0110	0010|1100	0011|1010	1100|0110	1101|0000	1110|1010	1111|1100
0000|0000	0001|0110	0010|1100	0011|1010	1100|1010	1101|0000	1110|0110	1111|1100
0000|0000	0001|0110	0010|1100	0011|1010	1100|1010	1101|1100	1110|0110	1111|0000
0000|0000	0001|0110	0010|1100	0110|0101	1011|0010	1100|0001	1101|0111	1111|1011
0000|0000	0001|0110	0010|1100	0111|1010	1001|0000	1100|0110	1110|1010	1111|1100
0000|0000	0001|0110	0010|1100	0111|1010	1001|0000	1100|1010	1110|0110	1111|1100
0000|0000	0001|0110	0010|1100	0111|1100	1001|0000	1100|1010	1110|0110	1111|1010
0000|0000	0001|0110	0110|0011	0111|0101	1000|0110	1001|0000	1110|0101	1111|0011
0000|0000	0001|0110	0110|0011	0111|1011	1000|0110	1001|0000	1110|0101	1111|1101
0000|0000	0001|0110	0110|1011	0111|1101	1000|0110	1001|0000	1110|1101	1111|1011
0000|0000	0011|0100	0101|1000	0110|1100	1001|0010	1010|0110	1100|1010	1111|1110


///--------------------
///9 Terms.
///--------------------
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	1000|0110	1001|0000	1110|0101	1111|1011
0000|0001	0010|0100	0011|1000	0100|1000	0101|0010	1000|0010	1001|0100	1110|0001	1111|1111


///--------------------
///10 Terms.
///--------------------
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1010	1000|0100	1001|0010	1110|1001	1111|0111
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0110|1000	1000|0101	1010|0000	1101|0110	1111|1011


///--------------------
///12 Terms.
///--------------------
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0000	0111|0000	1000|0000	1001|0110	1110|0011	1111|0101


==> anc/wUPBclasses_323_eventform.dat <==
/// This file contains a list of LO inequalities for the scenario (3,2,3).
///
/// Inequalities are sorted according to equivalences (i)-(iii) but NOT (iv),as defined in Appendix A.0,
/// and one representative for each class is given. This can also be understood as a classification
/// of weak unextendible product bases (weak UPBs).
///
/// Each inequality is given as a list of events (a0a1...|x0x1...) of outcomes given settings, with
/// a = 0,1,... and x = 0,1,.... The inequality states that the sum of the probabilities of these
/// events cannot exceed 0.


///--------------------
///12 Terms.
///--------------------
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	120|011	220|011	221|101	222|101
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	121|011	220|101	221|011	222|101
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	122|011	220|101	221|101	222|011
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|011	122|101	220|011	221|011	222|101
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|101	122|011	220|011	221|101	222|011
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|101	122|101	202|110	212|110	220|011
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|101	122|101	220|011	221|101	222|101
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|011	122|011	220|101	221|011	222|011
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|011	122|101	202|110	212|110	221|011
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|011	122|101	220|101	221|011	222|101
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|101	122|011	202|110	212|110	222|011
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|101	122|011	220|101	221|101	222|011
000|000	001|000	002|110	010|000	011|000	022|110	102|110	110|011	122|110	210|011	221|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	102|110	111|011	122|110	211|011	220|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	102|110	112|011	122|110	212|011	220|101	221|101
000|000	001|000	002|110	010|000	011|000	022|110	110|011	111|011	122|101	210|011	211|011	222|101
000|000	001|000	002|110	010|000	011|000	022|110	110|011	112|011	121|101	210|011	212|011	221|101
000|000	001|000	002|110	010|000	011|000	022|110	110|011	121|101	122|101	202|110	210|011	222|110
000|000	001|000	002|110	010|000	011|000	022|110	110|011	121|101	122|101	210|011	221|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	111|011	112|011	120|101	211|011	212|011	220|101
000|000	001|000	002|110	010|000	011|000	022|110	111|011	120|101	122|101	202|110	211|011	222|110
000|000	001|000	002|110	010|000	011|000	022|110	111|011	120|101	122|101	211|011	220|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	112|011	120|101	121|101	202|110	212|011	222|110
000|000	001|000	002|110	010|000	011|000	022|110	112|011	120|101	121|101	212|011	220|101	221|101
000|000	001|000	002|110	010|000	011|000	102|110	110|011	120|011	210|011	220|011	221|101	222|101
000|000	001|000	002|110	010|000	011|000	102|110	111|011	121|011	211|011	220|101	221|011	222|101
000|000	001|000	002|110	010|000	011|000	102|110	112|011	122|011	212|011	220|101	221|101	222|011
000|000	001|000	002|110	010|000	011|000	110|011	120|011	121|101	122|101	202|110	210|011	220|011
000|000	001|000	002|110	010|000	011|000	111|011	120|101	121|011	122|101	202|110	211|011	221|011
000|000	001|000	002|110	010|000	011|000	112|011	120|101	121|101	122|011	202|110	212|011	222|011
000|000	001|000	002|110	012|110	020|000	021|000	102|110	112|110	120|011	211|101	212|101	220|011
000|000	001|000	002|110	012|110	020|000	021|000	102|110	112|110	121|011	210|101	212|101	221|011
000|000	001|000	002|110	012|110	020|000	021|000	102|110	112|110	122|011	210|101	211|101	222|011
000|000	001|000	002|110	012|110	020|000	021|000	110|101	111|101	122|011	202|110	212|110	222|011
000|000	001|000	002|110	012|110	020|000	021|000	110|101	111|101	122|011	210|101	211|101	222|011
000|000	001|000	002|110	012|110	020|000	021|000	110|101	112|101	121|011	202|110	212|110	221|011
000|000	001|000	002|110	012|110	020|000	021|000	110|101	112|101	121|011	210|101	212|101	221|011
000|000	001|000	002|110	012|110	020|000	021|000	110|101	121|011	122|011	210|101	221|011	222|011
000|000	001|000	002|110	012|110	020|000	021|000	111|101	112|101	120|011	202|110	212|110	220|011
000|000	001|000	002|110	012|110	020|000	021|000	111|101	112|101	120|011	211|101	212|101	220|011
000|000	001|000	002|110	012|110	020|000	021|000	111|101	120|011	122|011	211|101	220|011	222|011
000|000	001|000	002|110	012|110	020|000	021|000	112|101	120|011	121|011	212|101	220|011	221|011
000|000	001|000	002|110	012|110	110|101	120|101	121|011	122|011	200|000	201|000	202|110	212|110
000|000	001|000	002|110	012|110	110|101	120|101	121|011	122|011	200|000	201|000	210|101	220|101
000|000	001|000	002|110	012|110	111|101	120|011	121|101	122|011	200|000	201|000	202|110	212|110
000|000	001|000	002|110	012|110	111|101	120|011	121|101	122|011	200|000	201|000	211|101	221|101
000|000	001|000	002|110	012|110	112|101	120|011	121|011	122|101	200|000	201|000	202|110	212|110
000|000	001|000	002|110	012|110	112|101	120|011	121|011	122|101	200|000	201|000	212|101	222|101
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|011	112|101	210|011	211|011	212|101
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|101	112|011	210|011	211|101	212|011
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|101	112|101	202|110	210|011	222|110
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|101	112|101	210|011	211|101	212|101
000|000	001|000	002|110	020|000	021|000	022|110	110|101	111|011	112|011	210|101	211|011	212|011
000|000	001|000	002|110	020|000	021|000	022|110	110|101	111|011	112|101	202|110	211|011	222|110
000|000	001|000	002|110	020|000	021|000	022|110	110|101	111|011	112|101	210|101	211|011	212|101
000|000	001|000	002|110	020|000	021|000	022|110	110|101	111|101	112|011	202|110	212|011	222|110
000|000	001|000	002|110	020|000	021|000	022|110	110|101	111|101	112|011	210|101	211|101	212|011
000|000	001|000	002|110	020|000	021|000	110|011	111|101	112|101	120|011	202|110	210|011	220|011
000|000	001|000	002|110	020|000	021|000	110|101	111|011	112|101	121|011	202|110	211|011	221|011
000|000	001|000	002|110	020|000	021|000	110|101	111|101	112|011	122|011	202|110	212|011	222|011
000|000	001|000	010|000	011|000	012|110	022|110	100|011	101|011	122|101	200|011	201|011	222|101
000|000	001|000	010|000	011|000	012|110	022|110	100|011	102|011	121|101	200|011	202|011	221|101
000|000	001|000	010|000	011|000	012|110	022|110	100|011	112|110	122|110	200|011	221|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	100|011	121|101	122|101	200|011	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	100|011	121|101	122|101	200|011	221|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	101|011	102|011	120|101	201|011	202|011	220|101
000|000	001|000	010|000	011|000	012|110	022|110	101|011	112|110	122|110	201|011	220|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	101|011	120|101	122|101	201|011	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	101|011	120|101	122|101	201|011	220|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	102|011	112|110	122|110	202|011	220|101	221|101
000|000	001|000	010|000	011|000	012|110	022|110	102|011	120|101	121|101	202|011	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	102|011	120|101	121|101	202|011	220|101	221|101
000|000	001|000	010|000	011|000	012|110	100|011	112|110	120|011	200|011	220|011	221|101	222|101
000|000	001|000	010|000	011|000	012|110	100|011	120|011	121|101	122|101	200|011	212|110	220|011
000|000	001|000	010|000	011|000	012|110	101|011	112|110	121|011	201|011	220|101	221|011	222|101
000|000	001|000	010|000	011|000	012|110	101|011	120|101	121|011	122|101	201|011	212|110	221|011
000|000	001|000	010|000	011|000	012|110	102|011	112|110	122|011	202|011	220|101	221|101	222|011
000|000	001|000	010|000	011|000	012|110	102|011	120|101	121|101	122|011	202|011	212|110	222|011
000|000	001|000	010|000	011|000	022|101	100|011	101|011	112|110	122|110	200|011	201|011	222|101
000|000	001|000	010|000	011|000	022|101	100|011	101|011	122|101	200|011	201|011	212|110	222|110
000|000	001|000	010|000	011|000	022|101	102|110	110|011	111|011	122|110	210|011	211|011	222|101
000|000	001|000	010|000	011|000	022|101	102|110	112|110	120|011	121|011	220|011	221|011	222|101
000|000	001|000	010|000	011|000	022|101	110|011	111|011	122|101	202|110	210|011	211|011	222|110
000|000	001|000	010|000	011|000	022|101	120|011	121|011	122|101	202|110	212|110	220|011	221|011
000|000	001|000	010|101	011|101	020|000	021|000	102|011	110|101	111|101	202|011	212|110	222|110
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|011	122|110	202|011	212|011	222|110
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|110	122|011	202|011	212|110	222|011
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|110	122|110	202|011	210|101	211|101
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|110	122|110	202|011	212|110	222|110
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|011	122|011	202|110	212|011	222|011
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|011	122|110	202|110	212|011	222|110
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|011	122|110	210|101	211|101	212|011
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|110	122|011	202|110	212|110	222|011
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|110	122|011	210|101	211|101	222|011
000|000	001|000	010|101	011|101	020|000	021|000	110|101	111|101	112|011	202|110	212|011	222|110
000|000	001|000	010|101	011|101	020|000	021|000	110|101	111|101	122|011	202|110	212|110	222|011
000|000	001|000	010|101	011|101	020|101	021|101	102|011	112|011	122|110	200|000	201|000	222|110
000|000	001|000	010|101	011|101	020|101	021|101	102|011	112|110	122|011	200|000	201|000	212|110
000|000	001|000	010|101	011|101	020|101	021|101	102|110	112|011	122|011	200|000	201|000	202|110
000|000	001|000	010|101	012|101	020|000	021|000	101|011	110|101	112|101	201|011	212|110	222|110
000|000	001|000	010|101	012|101	020|000	021|000	101|011	111|011	122|110	201|011	211|011	222|110
000|000	001|000	010|101	012|101	020|000	021|000	101|011	112|110	121|011	201|011	212|110	221|011
000|000	001|000	010|101	012|101	020|000	021|000	101|011	112|110	122|110	201|011	210|101	212|101
000|000	001|000	010|101	012|101	020|000	021|000	101|011	112|110	122|110	201|011	212|110	222|110
000|000	001|000	010|101	012|101	020|000	021|000	102|110	111|011	121|011	202|110	211|011	221|011
000|000	001|000	010|101	012|101	020|000	021|000	102|110	111|011	122|110	202|110	211|011	222|110
000|000	001|000	010|101	012|101	020|000	021|000	102|110	111|011	122|110	210|101	211|011	212|101
000|000	001|000	010|101	012|101	020|000	021|000	102|110	112|110	121|011	202|110	212|110	221|011
000|000	001|000	010|101	012|101	020|000	021|000	102|110	112|110	121|011	210|101	212|101	221|011
000|000	001|000	010|101	012|101	020|000	021|000	110|101	111|011	112|101	202|110	211|011	222|110
000|000	001|000	010|101	012|101	020|000	021|000	110|101	112|101	121|011	202|110	212|110	221|011
000|000	001|000	010|101	012|101	020|101	022|101	101|011	111|011	122|110	200|000	201|000	222|110
000|000	001|000	010|101	012|101	020|101	022|101	101|011	112|110	121|011	200|000	201|000	212|110
000|000	001|000	010|101	012|101	020|101	022|101	102|110	111|011	121|011	200|000	201|000	202|110
000|000	001|000	010|101	020|000	021|000	101|011	102|011	110|101	201|011	202|011	212|110	222|110
000|000	001|000	010|101	020|000	021|000	101|011	102|011	112|110	122|110	201|011	202|011	210|101
000|000	001|000	010|101	020|000	021|000	102|110	111|011	112|011	122|110	210|101	211|011	212|011
000|000	001|000	010|101	020|000	021|000	102|110	112|110	121|011	122|011	210|101	221|011	222|011
000|000	001|000	010|101	020|000	021|000	110|101	111|011	112|011	202|110	211|011	212|011	222|110
000|000	001|000	010|101	020|000	021|000	110|101	121|011	122|011	202|110	212|110	221|011	222|011
000|000	001|000	010|101	020|101	101|011	102|011	110|101	120|101	200|000	201|000	212|110	222|110
000|000	001|000	010|101	020|101	101|011	102|011	111|011	112|011	122|110	200|000	201|000	222|110
000|000	001|000	010|101	020|101	101|011	102|011	112|110	121|011	122|011	200|000	201|000	212|110
000|000	001|000	010|101	020|101	101|011	102|011	112|110	122|110	200|000	201|000	210|101	220|101
000|000	001|000	010|101	020|101	101|011	102|011	112|110	122|110	200|000	201|000	212|110	222|110
000|000	001|000	010|101	020|101	102|110	111|011	112|011	121|011	122|011	200|000	201|000	202|110
000|000	001|000	010|101	020|101	102|110	111|011	112|011	122|110	200|000	201|000	202|110	222|110
000|000	001|000	010|101	020|101	102|110	111|011	112|011	122|110	200|000	201|000	210|101	220|101
000|000	001|000	010|101	020|101	102|110	112|110	121|011	122|011	200|000	201|000	202|110	212|110
000|000	001|000	010|101	020|101	102|110	112|110	121|011	122|011	200|000	201|000	210|101	220|101
000|000	001|000	010|101	020|101	110|101	111|011	112|011	120|101	200|000	201|000	202|110	222|110
000|000	001|000	010|101	020|101	110|101	120|101	121|011	122|011	200|000	201|000	202|110	212|110
000|000	001|000	011|101	012|101	020|000	021|000	102|110	110|011	120|011	202|110	210|011	220|011
000|000	001|000	011|101	012|101	020|000	021|000	102|110	110|011	122|110	202|110	210|011	222|110
000|000	001|000	011|101	012|101	020|000	021|000	102|110	110|011	122|110	210|011	211|101	212|101
000|000	001|000	011|101	012|101	020|000	021|000	102|110	112|110	120|011	202|110	212|110	220|011
000|000	001|000	011|101	012|101	020|000	021|000	102|110	112|110	120|011	211|101	212|101	220|011
000|000	001|000	011|101	012|101	020|000	021|000	110|011	111|101	112|101	202|110	210|011	222|110
000|000	001|000	011|101	012|101	020|000	021|000	111|101	112|101	120|011	202|110	212|110	220|011
000|000	001|000	011|101	012|101	021|101	022|101	102|110	110|011	120|011	200|000	201|000	202|110
000|000	001|000	011|101	020|000	021|000	102|110	110|011	112|011	122|110	210|011	211|101	212|011
000|000	001|000	011|101	020|000	021|000	102|110	112|110	120|011	122|011	211|101	220|011	222|011
000|000	001|000	011|101	020|000	021|000	110|011	111|101	112|011	202|110	210|011	212|011	222|110
000|000	001|000	011|101	020|000	021|000	111|101	120|011	122|011	202|110	212|110	220|011	222|011
000|000	001|000	011|101	021|101	102|110	110|011	112|011	120|011	122|011	200|000	201|000	202|110
000|000	001|000	011|101	021|101	102|110	110|011	112|011	122|110	200|000	201|000	202|110	222|110
000|000	001|000	011|101	021|101	102|110	110|011	112|011	122|110	200|000	201|000	211|101	221|101
000|000	001|000	011|101	021|101	102|110	112|110	120|011	122|011	200|000	201|000	202|110	212|110
000|000	001|000	011|101	021|101	102|110	112|110	120|011	122|011	200|000	201|000	211|101	221|101
000|000	001|000	011|101	021|101	110|011	111|101	112|011	121|101	200|000	201|000	202|110	222|110
000|000	001|000	011|101	021|101	111|101	120|011	121|101	122|011	200|000	201|000	202|110	212|110
000|000	001|000	012|101	020|000	021|000	102|110	110|011	111|011	122|110	210|011	211|011	212|101
000|000	001|000	012|101	020|000	021|000	102|110	112|110	120|011	121|011	212|101	220|011	221|011
000|000	001|000	012|101	020|000	021|000	110|011	111|011	112|101	202|110	210|011	211|011	222|110
000|000	001|000	012|101	020|000	021|000	112|101	120|011	121|011	202|110	212|110	220|011	221|011
000|000	001|000	012|101	022|101	102|110	110|011	111|011	120|011	121|011	200|000	201|000	202|110
000|000	001|000	012|101	022|101	102|110	110|011	111|011	122|110	200|000	201|000	202|110	222|110
000|000	001|000	012|101	022|101	102|110	110|011	111|011	122|110	200|000	201|000	212|101	222|101
000|000	001|000	012|101	022|101	102|110	112|110	120|011	121|011	200|000	201|000	202|110	212|110
000|000	001|000	012|101	022|101	102|110	112|110	120|011	121|011	200|000	201|000	212|101	222|101
000|000	001|000	012|101	022|101	110|011	111|011	112|101	122|101	200|000	201|000	202|110	222|110
000|000	001|000	012|101	022|101	112|101	120|011	121|011	122|101	200|000	201|000	202|110	212|110
000|000	001|110	002|000	011|110	020|000	022|000	101|110	111|110	120|011	211|101	212|101	220|011
000|000	001|110	002|000	011|110	020|000	022|000	101|110	111|110	121|011	210|101	212|101	221|011
000|000	001|110	002|000	011|110	020|000	022|000	101|110	111|110	122|011	210|101	211|101	222|011
000|000	001|110	002|000	011|110	020|000	022|000	110|101	111|101	122|011	201|110	211|110	222|011
000|000	001|110	002|000	011|110	020|000	022|000	110|101	111|101	122|011	210|101	211|101	222|011
000|000	001|110	002|000	011|110	020|000	022|000	110|101	112|101	121|011	201|110	211|110	221|011
000|000	001|110	002|000	011|110	020|000	022|000	110|101	112|101	121|011	210|101	212|101	221|011
000|000	001|110	002|000	011|110	020|000	022|000	110|101	121|011	122|011	210|101	221|011	222|011
000|000	001|110	002|000	011|110	020|000	022|000	111|101	112|101	120|011	201|110	211|110	220|011
000|000	001|110	002|000	011|110	020|000	022|000	111|101	112|101	120|011	211|101	212|101	220|011
000|000	001|110	002|000	011|110	020|000	022|000	111|101	120|011	122|011	211|101	220|011	222|011
000|000	001|110	002|000	011|110	020|000	022|000	112|101	120|011	121|011	212|101	220|011	221|011
000|000	001|110	002|000	011|110	110|101	120|101	121|011	122|011	200|000	201|110	202|000	211|110
000|000	001|110	002|000	011|110	110|101	120|101	121|011	122|011	200|000	202|000	210|101	220|101
000|000	001|110	002|000	011|110	111|101	120|011	121|101	122|011	200|000	201|110	202|000	211|110
000|000	001|110	002|000	011|110	111|101	120|011	121|101	122|011	200|000	202|000	211|101	221|101
000|000	001|110	002|000	011|110	112|101	120|011	121|011	122|101	200|000	201|110	202|000	211|110
000|000	001|110	002|000	011|110	112|101	120|011	121|011	122|101	200|000	202|000	212|101	222|101
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|011	112|101	210|011	211|011	212|101
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|101	112|011	210|011	211|101	212|011
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|101	112|101	201|110	210|011	221|110
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|101	112|101	210|011	211|101	212|101
000|000	001|110	002|000	020|000	021|110	022|000	110|101	111|011	112|011	210|101	211|011	212|011
000|000	001|110	002|000	020|000	021|110	022|000	110|101	111|011	112|101	201|110	211|011	221|110
000|000	001|110	002|000	020|000	021|110	022|000	110|101	111|011	112|101	210|101	211|011	212|101
000|000	001|110	002|000	020|000	021|110	022|000	110|101	111|101	112|011	201|110	212|011	221|110
000|000	001|110	002|000	020|000	021|110	022|000	110|101	111|101	112|011	210|101	211|101	212|011
000|000	001|110	002|000	020|000	022|000	110|011	111|101	112|101	120|011	201|110	210|011	220|011
000|000	001|110	002|000	020|000	022|000	110|101	111|011	112|101	121|011	201|110	211|011	221|011
000|000	001|110	002|000	020|000	022|000	110|101	111|101	112|011	122|011	201|110	212|011	222|011
000|000	001|110	002|110	011|110	012|110	020|000	110|101	121|011	122|011	200|000	210|101	220|000
000|000	001|110	002|110	011|110	012|110	020|000	111|101	120|011	122|011	200|000	211|101	220|000
000|000	001|110	002|110	011|110	012|110	020|000	112|101	120|011	121|011	200|000	212|101	220|000
000|000	001|110	002|110	020|000	021|110	022|110	110|011	111|011	112|101	200|000	212|101	220|000
000|000	001|110	002|110	020|000	021|110	022|110	110|011	111|101	112|011	200|000	211|101	220|000
000|000	001|110	002|110	020|000	021|110	022|110	110|101	111|011	112|011	200|000	210|101	220|000
000|000	001|110	002|110	020|000	110|011	111|011	112|101	120|011	121|011	200|000	212|101	220|000
000|000	001|110	002|110	020|000	110|011	111|101	112|011	120|011	122|011	200|000	211|101	220|000
000|000	001|110	002|110	020|000	110|011	111|101	112|101	120|011	200|000	211|101	212|101	220|000
000|000	002|000	011|101	012|101	020|000	022|000	101|110	110|011	120|011	201|110	210|011	220|011
000|000	002|000	011|101	012|101	020|000	022|000	101|110	110|011	121|110	201|110	210|011	221|110
000|000	002|000	011|101	012|101	020|000	022|000	101|110	110|011	121|110	210|011	211|101	212|101
000|000	002|000	011|101	012|101	020|000	022|000	101|110	111|110	120|011	201|110	211|110	220|011
000|000	002|000	011|101	012|101	020|000	022|000	101|110	111|110	120|011	211|101	212|101	220|011
000|000	002|000	011|101	012|101	020|000	022|000	110|011	111|101	112|101	201|110	210|011	221|110
000|000	002|000	011|101	012|101	020|000	022|000	111|101	112|101	120|011	201|110	211|110	220|011
000|000	002|000	011|101	020|000	022|000	101|110	110|011	112|011	121|110	210|011	211|101	212|011
000|000	002|000	011|101	020|000	022|000	101|110	111|110	120|011	122|011	211|101	220|011	222|011
000|000	002|000	011|101	020|000	022|000	110|011	111|101	112|011	201|110	210|011	212|011	221|110
000|000	002|000	011|101	020|000	022|000	111|101	120|011	122|011	201|110	211|110	220|011	222|011
000|000	002|000	011|101	021|101	110|011	111|101	112|011	121|101	200|000	201|110	202|000	221|110
000|000	002|000	011|101	021|101	111|101	120|011	121|101	122|011	200|000	201|110	202|000	211|110
000|000	002|000	011|110	102|011	111|110	122|011	200|000	202|000	210|101	211|101	220|101	221|101
000|000	002|000	012|101	020|000	022|000	112|101	120|011	121|011	201|110	211|110	220|011	221|011
000|001	001|001	002|111	012|111	110|100	120|100	121|010	122|010	210|100	220|100	221|010	222|010
000|001	001|001	002|111	012|111	111|100	120|010	121|100	122|010	211|100	220|010	221|100	222|010
000|001	001|001	002|111	012|111	112|100	120|010	121|010	122|100	212|100	220|010	221|010	222|100
000|001	001|001	002|111	022|111	110|010	111|010	112|100	122|100	210|010	211|010	212|100	222|100
000|001	001|001	002|111	022|111	110|010	111|100	112|010	121|100	210|010	211|100	212|010	221|100
000|001	001|001	002|111	022|111	110|100	111|010	112|010	120|100	210|100	211|010	212|010	220|100
000|001	001|001	010|100	011|100	020|100	021|100	102|010	112|010	122|111	202|010	212|010	222|111
000|001	001|001	010|100	011|100	020|100	021|100	102|010	112|111	122|010	202|010	212|111	222|010
000|001	001|001	010|100	011|100	020|100	021|100	102|111	112|010	122|010	202|111	212|010	222|010
000|001	001|001	010|100	012|100	020|100	022|100	101|010	111|010	122|111	201|010	211|010	222|111
000|001	001|001	010|100	012|100	020|100	022|100	101|010	112|111	121|010	201|010	212|111	221|010
000|001	001|001	010|100	012|100	020|100	022|100	102|111	111|010	121|010	202|111	211|010	221|010
000|001	001|001	010|100	020|100	101|010	102|010	110|100	120|100	201|010	202|010	212|111	222|111
000|001	001|001	010|100	020|100	101|010	102|010	112|111	122|111	201|010	202|010	210|100	220|100
000|001	001|001	010|100	020|100	102|111	111|010	112|010	122|111	210|100	211|010	212|010	220|100
000|001	001|001	010|100	020|100	102|111	112|111	121|010	122|010	210|100	220|100	221|010	222|010
000|001	001|001	010|100	020|100	110|100	111|010	112|010	120|100	202|111	211|010	212|010	222|111
000|001	001|001	010|100	020|100	110|100	120|100	121|010	122|010	202|111	212|111	221|010	222|010
000|001	001|001	011|100	012|100	021|100	022|100	102|111	110|010	120|010	202|111	210|010	220|010
000|001	001|001	011|100	021|100	102|111	110|010	112|010	122|111	210|010	211|100	212|010	221|100
000|001	001|001	011|100	021|100	102|111	112|111	120|010	122|010	211|100	220|010	221|100	222|010
000|001	001|001	011|100	021|100	110|010	111|100	112|010	121|100	202|111	210|010	212|010	222|111
000|001	001|001	011|100	021|100	111|100	120|010	121|100	122|010	202|111	212|111	220|010	222|010
000|001	001|001	012|100	022|100	102|111	110|010	111|010	122|111	210|010	211|010	212|100	222|100
000|001	001|001	012|100	022|100	102|111	112|111	120|010	121|010	212|100	220|010	221|010	222|100
000|001	001|001	012|100	022|100	110|010	111|010	112|100	122|100	202|111	210|010	211|010	222|111
000|001	001|001	012|100	022|100	112|100	120|010	121|010	122|100	202|111	212|111	220|010	221|010
000|001	001|111	002|001	011|111	110|100	120|100	121|010	122|010	210|100	220|100	221|010	222|010
000|001	001|111	002|001	011|111	111|100	120|010	121|100	122|010	211|100	220|010	221|100	222|010
000|001	001|111	002|001	011|111	112|100	120|010	121|010	122|100	212|100	220|010	221|010	222|100
000|001	001|111	002|001	021|111	110|010	111|010	112|100	122|100	210|010	211|010	212|100	222|100
000|001	001|111	002|001	021|111	110|010	111|100	112|010	121|100	210|010	211|100	212|010	221|100
000|001	001|111	002|001	021|111	110|100	111|010	112|010	120|100	210|100	211|010	212|010	220|100
000|001	001|111	002|111	010|001	110|010	120|010	121|100	122|100	210|010	220|010	221|100	222|100
000|001	001|111	002|111	010|001	111|010	120|100	121|010	122|100	211|010	220|100	221|010	222|100
000|001	001|111	002|111	010|001	112|010	120|100	121|100	122|010	212|010	220|100	221|100	222|010
000|001	001|111	002|111	020|001	110|010	111|100	112|100	120|010	210|010	211|100	212|100	220|010
000|001	001|111	002|111	020|001	110|100	111|010	112|100	121|010	210|100	211|010	212|100	221|010
000|001	001|111	002|111	020|001	110|100	111|100	112|010	122|010	210|100	211|100	212|010	222|010
000|001	002|001	010|100	011|100	020|100	021|100	101|111	112|010	122|010	201|111	212|010	222|010
000|001	002|001	010|100	011|100	020|100	021|100	102|010	111|111	122|010	202|010	211|111	222|010
000|001	002|001	010|100	011|100	020|100	021|100	102|010	112|010	121|111	202|010	212|010	221|111
000|001	002|001	010|100	012|100	020|100	022|100	101|010	111|010	121|111	201|010	211|010	221|111
000|001	002|001	010|100	012|100	020|100	022|100	101|010	111|111	121|010	201|010	211|111	221|010
000|001	002|001	010|100	012|100	020|100	022|100	101|111	111|010	121|010	201|111	211|010	221|010
000|001	002|001	010|100	020|100	101|010	102|010	110|100	120|100	201|010	202|010	211|111	221|111
000|001	002|001	010|100	020|100	101|010	102|010	111|111	121|111	201|010	202|010	210|100	220|100
000|001	002|001	010|100	020|100	101|111	111|010	112|010	121|111	210|100	211|010	212|010	220|100
000|001	002|001	010|100	020|100	101|111	111|111	121|010	122|010	210|100	220|100	221|010	222|010
000|001	002|001	010|100	020|100	110|100	111|010	112|010	120|100	201|111	211|010	212|010	221|111
000|001	002|001	010|100	020|100	110|100	120|100	121|010	122|010	201|111	211|111	221|010	222|010
000|001	002|001	011|100	012|100	021|100	022|100	101|111	110|010	120|010	201|111	210|010	220|010
000|001	002|001	011|100	021|100	101|111	110|010	112|010	121|111	210|010	211|100	212|010	221|100
000|001	002|001	011|100	021|100	101|111	111|111	120|010	122|010	211|100	220|010	221|100	222|010
000|001	002|001	011|100	021|100	110|010	111|100	112|010	121|100	201|111	210|010	212|010	221|111
000|001	002|001	011|100	021|100	111|100	120|010	121|100	122|010	201|111	211|111	220|010	222|010
000|001	002|001	011|111	102|010	110|100	111|100	120|100	121|100	122|010	202|010	211|111	222|010
000|001	002|001	011|111	102|010	111|111	122|010	202|010	210|100	211|100	220|100	221|100	222|010
000|001	002|001	012|100	022|100	110|010	111|010	112|100	122|100	201|111	210|010	211|010	221|111
000|001	002|001	012|100	022|100	112|100	120|010	121|010	122|100	201|111	211|111	220|010	221|010
000|001	010|001	011|111	012|111	100|010	120|010	121|100	122|100	200|010	220|010	221|100	222|100
000|001	010|001	011|111	012|111	101|010	120|100	121|010	122|100	201|010	220|100	221|010	222|100
000|001	010|001	011|111	012|111	102|010	120|100	121|100	122|010	202|010	220|100	221|100	222|010
000|001	010|001	020|100	021|100	101|111	102|111	112|010	122|010	212|010	220|100	221|100	222|010
000|001	010|001	020|100	021|100	102|010	111|111	112|111	122|010	202|010	220|100	221|100	222|010
000|001	010|001	020|100	021|100	102|010	112|010	120|100	121|100	202|010	212|010	221|111	222|111
000|001	010|001	020|100	021|100	102|010	112|010	121|111	122|111	202|010	212|010	220|100	221|100
000|001	010|001	020|100	021|100	102|010	120|100	121|100	122|010	202|010	211|111	212|111	222|010
000|001	010|001	020|100	021|100	112|010	120|100	121|100	122|010	201|111	202|111	212|010	222|010
000|001	010|001	020|100	022|100	101|010	111|010	120|100	122|100	201|010	211|010	221|111	222|111
000|001	010|001	020|100	022|100	101|010	111|010	121|111	122|111	201|010	211|010	220|100	222|100
000|001	010|001	020|100	022|100	101|010	111|111	112|111	121|010	201|010	220|100	221|010	222|100
000|001	010|001	020|100	022|100	101|010	120|100	121|010	122|100	201|010	211|111	212|111	221|010
000|001	010|001	020|100	022|100	101|111	102|111	111|010	121|010	211|010	220|100	221|010	222|100
000|001	010|001	020|100	022|100	111|010	120|100	121|010	122|100	201|111	202|111	211|010	221|010
000|001	010|001	021|100	022|100	100|010	110|010	121|100	122|100	200|010	210|010	221|111	222|111
000|001	010|001	021|100	022|100	100|010	110|010	121|111	122|111	200|010	210|010	221|100	222|100
000|001	010|001	021|100	022|100	100|010	111|111	112|111	120|010	200|010	220|010	221|100	222|100
000|001	010|001	021|100	022|100	100|010	120|010	121|100	122|100	200|010	211|111	212|111	220|010
000|001	010|001	021|100	022|100	101|111	102|111	110|010	120|010	210|010	220|010	221|100	222|100
000|001	010|001	021|100	022|100	110|010	120|010	121|100	122|100	201|111	202|111	210|010	220|010
000|001	010|001	021|111	022|111	100|010	110|010	121|100	122|100	200|010	210|010	221|100	222|100
000|001	010|001	021|111	022|111	101|010	111|010	120|100	122|100	201|010	211|010	220|100	222|100
000|001	010|001	021|111	022|111	102|010	112|010	120|100	121|100	202|010	212|010	220|100	221|100
000|001	010|100	011|100	020|001	101|111	102|111	112|010	122|010	210|100	211|100	212|010	222|010
000|001	010|100	011|100	020|001	102|010	110|100	111|100	112|010	202|010	212|010	221|111	222|111
000|001	010|100	011|100	020|001	102|010	110|100	111|100	122|010	202|010	211|111	212|111	222|010
000|001	010|100	011|100	020|001	102|010	111|111	112|111	122|010	202|010	210|100	211|100	222|010
000|001	010|100	011|100	020|001	102|010	112|010	121|111	122|111	202|010	210|100	211|100	212|010
000|001	010|100	011|100	020|001	110|100	111|100	112|010	122|010	201|111	202|111	212|010	222|010
000|001	010|100	012|100	020|001	101|010	110|100	111|010	112|100	201|010	211|010	221|111	222|111
000|001	010|100	012|100	020|001	101|010	110|100	112|100	121|010	201|010	211|111	212|111	221|010
000|001	010|100	012|100	020|001	101|010	111|010	121|111	122|111	201|010	210|100	211|010	212|100
000|001	010|100	012|100	020|001	101|010	111|111	112|111	121|010	201|010	210|100	212|100	221|010
000|001	010|100	012|100	020|001	101|111	102|111	111|010	121|010	210|100	211|010	212|100	221|010
000|001	010|100	012|100	020|001	110|100	111|010	112|100	121|010	201|111	202|111	211|010	221|010
000|001	010|100	020|100	101|010	102|010	110|100	111|010	112|010	120|100	200|001	221|111	222|111
000|001	010|100	020|100	101|010	102|010	110|100	120|100	121|010	122|010	200|001	211|111	212|111
000|001	010|100	020|100	101|010	102|010	111|010	112|010	121|111	122|111	200|001	210|100	220|100
000|001	010|100	020|100	101|010	102|010	111|111	112|111	121|010	122|010	200|001	210|100	220|100
000|001	010|100	020|100	101|111	102|111	111|010	112|010	121|010	122|010	200|001	210|100	220|100
000|001	010|100	020|100	110|100	111|010	112|010	120|100	121|010	122|010	200|001	201|111	202|111
000|001	011|100	012|100	020|001	101|111	102|111	110|010	120|010	210|010	211|100	212|100	220|010
000|001	011|100	012|100	020|001	110|010	111|100	112|100	120|010	201|111	202|111	210|010	220|010
000|001	011|100	021|100	101|111	102|111	110|010	112|010	120|010	122|010	200|001	211|100	221|100
000|001	011|100	021|100	110|010	111|100	112|010	120|010	121|100	122|010	200|001	201|111	202|111
000|001	011|111	012|111	020|001	102|010	110|100	111|100	122|010	202|010	210|100	211|100	222|010
000|001	012|100	022|100	110|010	111|010	112|100	120|010	121|010	122|100	200|001	201|111	202|111
001|000	002|000	010|101	011|101	020|101	021|101	100|110	101|000	102|000	200|110	212|011	222|011
001|000	002|000	010|101	011|101	020|101	021|101	100|110	112|011	122|011	200|110	201|000	202|000
001|000	002|000	010|101	011|101	020|101	021|101	101|000	102|000	110|110	202|011	210|110	222|011
001|000	002|000	010|101	011|101	020|101	021|101	101|000	102|000	120|110	202|011	212|011	220|110
001|000	002|000	010|101	011|101	020|101	021|101	102|011	110|110	122|011	201|000	202|000	210|110
001|000	002|000	010|101	011|101	020|101	021|101	102|011	112|011	120|110	201|000	202|000	220|110
001|000	002|000	010|101	011|101	021|000	022|000	100|110	110|110	122|011	200|110	210|110	222|011
001|000	002|000	010|101	011|101	021|000	022|000	100|110	110|110	122|011	210|101	211|101	222|011
001|000	002|000	010|101	011|101	021|000	022|000	100|110	112|011	120|110	200|110	212|011	220|110
001|000	002|000	010|101	011|101	021|000	022|000	100|110	112|011	120|110	210|101	211|101	212|011
001|000	002|000	010|101	011|101	021|000	022|000	100|110	112|011	122|011	200|110	212|011	222|011
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|101	111|101	202|011	210|110	220|110
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|110	120|110	202|011	210|101	211|101
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|110	120|110	202|011	210|110	220|110
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|110	122|011	202|011	210|110	222|011
001|000	002|000	010|101	011|101	021|000	022|000	102|011	112|011	120|110	202|011	212|011	220|110
001|000	002|000	010|101	011|101	021|000	022|000	110|101	111|101	112|011	200|110	212|011	220|110
001|000	002|000	010|101	011|101	021|000	022|000	110|101	111|101	122|011	200|110	210|110	222|011
001|000	002|000	010|101	012|101	020|101	022|101	100|110	101|000	102|000	200|110	211|011	221|011
001|000	002|000	010|101	012|101	020|101	022|101	100|110	111|011	121|011	200|110	201|000	202|000
001|000	002|000	010|101	012|101	020|101	022|101	101|000	102|000	110|110	201|011	210|110	221|011
001|000	002|000	010|101	012|101	020|101	022|101	101|000	102|000	120|110	201|011	211|011	220|110
001|000	002|000	010|101	012|101	020|101	022|101	101|011	110|110	121|011	201|000	202|000	210|110
001|000	002|000	010|101	012|101	020|101	022|101	101|011	111|011	120|110	201|000	202|000	220|110
001|000	002|000	010|101	012|101	021|000	022|000	100|110	110|110	121|011	200|110	210|110	221|011
001|000	002|000	010|101	012|101	021|000	022|000	100|110	110|110	121|011	210|101	212|101	221|011
001|000	002|000	010|101	012|101	021|000	022|000	100|110	111|011	120|110	200|110	211|011	220|110
001|000	002|000	010|101	012|101	021|000	022|000	100|110	111|011	120|110	210|101	211|011	212|101
001|000	002|000	010|101	012|101	021|000	022|000	100|110	111|011	121|011	200|110	211|011	221|011
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|101	112|101	201|011	210|110	220|110
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|110	120|110	201|011	210|101	212|101
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|110	120|110	201|011	210|110	220|110
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|110	121|011	201|011	210|110	221|011
001|000	002|000	010|101	012|101	021|000	022|000	101|011	111|011	120|110	201|011	211|011	220|110
001|000	002|000	010|101	012|101	021|000	022|000	110|101	111|011	112|101	200|110	211|011	220|110
001|000	002|000	010|101	012|101	021|000	022|000	110|101	112|101	121|011	200|110	210|110	221|011
001|000	002|000	010|101	020|101	100|110	101|000	102|000	200|110	211|011	212|011	221|011	222|011
001|000	002|000	010|101	020|101	100|110	111|011	112|011	121|011	122|011	200|110	201|000	202|000
001|000	002|000	010|101	020|101	101|000	102|000	110|101	120|101	200|110	210|110	221|011	222|011
001|000	002|000	010|101	020|101	101|000	102|000	110|101	120|101	200|110	211|011	212|011	220|110
001|000	002|000	010|101	020|101	101|000	102|000	110|101	120|101	201|011	202|011	210|110	220|110
001|000	002|000	010|101	020|101	101|000	102|000	110|110	120|110	201|011	202|011	210|101	220|101
001|000	002|000	010|101	020|101	101|000	102|000	110|110	120|110	201|011	202|011	210|110	220|110
001|000	002|000	010|101	020|101	101|000	102|000	110|110	201|011	202|011	210|110	221|011	222|011
001|000	002|000	010|101	020|101	101|000	102|000	120|110	201|011	202|011	211|011	212|011	220|110
001|000	002|000	010|101	020|101	101|011	102|011	110|101	120|101	201|000	202|000	210|110	220|110
001|000	002|000	010|101	020|101	101|011	102|011	110|110	120|110	201|000	202|000	210|101	220|101
001|000	002|000	010|101	020|101	101|011	102|011	110|110	120|110	201|000	202|000	210|110	220|110
001|000	002|000	010|101	020|101	101|011	102|011	110|110	121|011	122|011	201|000	202|000	210|110
001|000	002|000	010|101	020|101	101|011	102|011	111|011	112|011	120|110	201|000	202|000	220|110
001|000	002|000	010|101	020|101	110|101	111|011	112|011	120|101	200|110	201|000	202|000	220|110
001|000	002|000	010|101	020|101	110|101	120|101	121|011	122|011	200|110	201|000	202|000	210|110
001|000	002|000	010|101	021|000	022|000	100|110	110|110	121|011	122|011	210|101	221|011	222|011
001|000	002|000	010|101	021|000	022|000	100|110	111|011	112|011	120|110	210|101	211|011	212|011
001|000	002|000	010|101	021|000	022|000	101|011	102|011	110|101	201|011	202|011	210|110	220|110
001|000	002|000	010|101	021|000	022|000	101|011	102|011	110|110	120|110	201|011	202|011	210|101
001|000	002|000	010|101	021|000	022|000	110|101	111|011	112|011	200|110	211|011	212|011	220|110
001|000	002|000	010|101	021|000	022|000	110|101	121|011	122|011	200|110	210|110	221|011	222|011
001|000	002|000	010|110	011|000	012|000	020|110	101|011	102|011	120|101	201|011	202|011	220|101
001|000	002|000	010|110	011|000	012|000	020|110	101|011	120|101	122|101	201|011	220|101	222|101
001|000	002|000	010|110	011|000	012|000	020|110	102|011	120|101	121|101	202|011	220|101	221|101
001|000	002|000	010|110	011|000	012|000	101|011	110|110	121|011	201|011	220|101	221|011	222|101
001|000	002|000	010|110	011|000	012|000	101|011	120|101	121|011	122|101	201|011	210|110	221|011
001|000	002|000	010|110	011|000	012|000	102|011	110|110	122|011	202|011	220|101	221|101	222|011
001|000	002|000	010|110	011|000	012|000	102|011	120|101	121|101	122|011	202|011	210|110	222|011
001|000	002|000	010|110	020|110	021|000	022|000	101|011	102|011	110|101	201|011	202|011	210|101
001|000	002|000	010|110	020|110	021|000	022|000	101|011	110|101	112|101	201|011	210|101	212|101
001|000	002|000	010|110	020|110	021|000	022|000	102|011	110|101	111|101	202|011	210|101	211|101
001|000	002|000	010|110	020|110	101|000	102|000	110|101	120|101	201|011	202|011	210|101	220|101
001|000	002|000	010|110	020|110	101|000	102|000	111|101	121|101	200|011	202|011	211|101	221|101
001|000	002|000	010|110	020|110	101|000	102|000	112|101	122|101	200|011	201|011	212|101	222|101
001|000	002|000	010|110	020|110	101|011	102|011	110|101	120|101	201|000	202|000	210|101	220|101
001|000	002|000	010|110	021|000	022|000	101|011	110|101	112|101	121|011	201|011	210|110	221|011
001|000	002|000	010|110	021|000	022|000	101|011	110|110	121|011	201|011	210|101	212|101	221|011
001|000	002|000	010|110	021|000	022|000	102|011	110|101	111|101	122|011	202|011	210|110	222|011
001|000	002|000	010|110	021|000	022|000	102|011	110|110	122|011	202|011	210|101	211|101	222|011
001|000	002|000	010|110	101|000	102|000	110|101	111|101	120|101	121|101	202|011	210|110	222|011
001|000	002|000	010|110	101|000	102|000	110|101	112|101	120|101	122|101	201|011	210|110	221|011
001|000	002|000	010|110	101|000	102|000	110|101	120|101	201|011	202|011	210|110	221|011	222|011
001|000	002|000	010|110	101|000	102|000	110|110	200|011	201|011	212|101	220|011	221|011	222|101
001|000	002|000	010|110	101|000	102|000	110|110	200|011	202|011	211|101	220|011	221|101	222|011
001|000	002|000	010|110	101|000	102|000	110|110	200|011	211|101	212|101	220|011	221|101	222|101
001|000	002|000	010|110	101|000	102|000	110|110	201|011	202|011	210|101	220|101	221|011	222|011
001|000	002|000	010|110	101|000	102|000	110|110	201|011	210|101	212|101	220|101	221|011	222|101
001|000	002|000	010|110	101|000	102|000	110|110	202|011	210|101	211|101	220|101	221|101	222|011
001|000	002|000	010|110	101|000	102|000	111|101	112|101	121|101	122|101	200|011	210|110	220|011
001|000	002|000	010|110	101|000	102|000	111|101	121|101	200|011	202|011	210|110	220|011	222|011
001|000	002|000	010|110	101|000	102|000	112|101	122|101	200|011	201|011	210|110	220|011	221|011
001|000	002|000	010|110	101|011	102|011	110|101	120|101	121|011	122|011	201|000	202|000	210|110
001|000	002|000	010|110	101|011	102|011	110|110	121|011	122|011	201|000	202|000	210|101	220|101
001|000	002|000	010|110	101|011	110|101	112|101	120|101	121|011	122|101	201|000	202|000	210|110
001|000	002|000	010|110	101|011	110|110	121|011	201|000	202|000	210|101	212|101	220|101	222|101
001|000	002|000	010|110	102|011	110|101	111|101	120|101	121|101	122|011	201|000	202|000	210|110
001|000	002|000	010|110	102|011	110|110	122|011	201|000	202|000	210|101	211|101	220|101	221|101
001|000	002|000	011|000	012|000	020|101	021|101	102|011	110|110	120|110	202|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	021|101	102|011	110|110	120|110	202|011	220|101	221|101
001|000	002|000	011|000	012|000	020|101	021|101	102|011	110|110	122|011	202|011	210|110	222|011
001|000	002|000	011|000	012|000	020|101	021|101	102|011	112|011	120|110	202|011	212|011	220|110
001|000	002|000	011|000	012|000	020|101	021|101	102|011	120|101	121|101	202|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	021|101	112|011	120|101	121|101	200|110	212|011	220|110
001|000	002|000	011|000	012|000	020|101	021|101	120|101	121|101	122|011	200|110	210|110	222|011
001|000	002|000	011|000	012|000	020|101	022|101	101|011	110|110	120|110	201|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|011	110|110	120|110	201|011	220|101	222|101
001|000	002|000	011|000	012|000	020|101	022|101	101|011	110|110	121|011	201|011	210|110	221|011
001|000	002|000	011|000	012|000	020|101	022|101	101|011	111|011	120|110	201|011	211|011	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|011	120|101	122|101	201|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	022|101	111|011	120|101	122|101	200|110	211|011	220|110
001|000	002|000	011|000	012|000	020|101	022|101	120|101	121|011	122|101	200|110	210|110	221|011
001|000	002|000	011|000	012|000	020|101	101|011	102|011	110|110	120|110	201|011	202|011	220|101
001|000	002|000	011|000	012|000	020|101	101|011	102|011	120|101	201|011	202|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	111|011	112|011	120|101	200|110	211|011	212|011	220|110
001|000	002|000	011|000	012|000	020|101	120|101	121|011	122|011	200|110	210|110	221|011	222|011
001|000	002|000	011|000	012|000	020|110	101|011	111|011	120|101	122|101	201|011	211|011	220|110
001|000	002|000	011|000	012|000	020|110	101|011	111|011	120|110	201|011	211|011	220|101	222|101
001|000	002|000	011|000	012|000	020|110	102|011	112|011	120|101	121|101	202|011	212|011	220|110
001|000	002|000	011|000	012|000	020|110	102|011	112|011	120|110	202|011	212|011	220|101	221|101
001|000	002|000	011|000	012|000	021|101	022|101	110|011	121|101	122|101	200|110	210|011	220|110
001|000	002|000	011|000	012|000	021|101	022|101	120|011	121|101	122|101	200|110	210|110	220|011
001|000	002|000	011|000	012|000	021|101	110|011	112|011	121|101	200|110	210|011	212|011	220|110
001|000	002|000	011|000	012|000	021|101	120|011	121|101	122|011	200|110	210|110	220|011	222|011
001|000	002|000	011|000	012|000	022|101	110|011	111|011	122|101	200|110	210|011	211|011	220|110
001|000	002|000	011|000	012|000	022|101	120|011	121|011	122|101	200|110	210|110	220|011	221|011
001|000	002|000	011|101	012|101	021|000	022|000	110|011	111|101	112|101	200|110	210|011	220|110
001|000	002|000	011|101	012|101	021|000	022|000	111|101	112|101	120|011	200|110	210|110	220|011
001|000	002|000	011|101	021|000	022|000	110|011	111|101	112|011	200|110	210|011	212|011	220|110
001|000	002|000	011|101	021|000	022|000	111|101	120|011	122|011	200|110	210|110	220|011	222|011
001|000	002|000	011|101	021|101	110|011	111|101	112|011	121|101	200|110	201|000	202|000	220|110
001|000	002|000	011|101	021|101	111|101	120|011	121|101	122|011	200|110	201|000	202|000	210|110
001|000	002|000	012|101	021|000	022|000	110|011	111|011	112|101	200|110	210|011	211|011	220|110
001|000	002|000	012|101	021|000	022|000	112|101	120|011	121|011	200|110	210|110	220|011	221|011
001|000	002|000	012|101	022|101	110|011	111|011	112|101	122|101	200|110	201|000	202|000	220|110
001|000	002|000	012|101	022|101	112|101	120|011	121|011	122|101	200|110	201|000	202|000	210|110
001|000	010|101	011|101	021|000	100|110	101|000	102|110	121|000	210|101	211|101	212|011	222|011
001|000	010|101	011|101	021|000	100|110	102|110	112|011	122|011	201|000	210|101	211|101	221|000
001|000	010|101	011|101	021|000	101|000	110|101	111|101	121|000	200|110	202|110	212|011	222|011
001|000	010|101	011|101	021|000	101|000	110|101	111|101	121|000	202|011	210|110	212|110	222|011
001|000	010|101	011|101	021|000	101|000	110|101	111|101	121|000	202|011	212|011	220|110	222|110
001|000	010|101	011|101	021|000	101|000	110|110	112|110	121|000	202|011	210|101	211|101	222|011
001|000	010|101	011|101	021|000	101|000	110|110	112|110	121|000	202|011	210|110	212|110	222|011
001|000	010|101	011|101	021|000	101|000	120|110	121|000	122|110	202|011	210|101	211|101	212|011
001|000	010|101	011|101	021|000	101|000	120|110	121|000	122|110	202|011	212|011	220|110	222|110
001|000	010|101	011|101	021|000	102|011	110|101	111|101	112|011	201|000	220|110	221|000	222|110
001|000	010|101	011|101	021|000	102|011	110|101	111|101	122|011	201|000	210|110	212|110	221|000
001|000	010|101	011|101	021|000	102|011	110|110	112|110	122|011	201|000	210|101	211|101	221|000
001|000	010|101	011|101	021|000	102|011	110|110	112|110	122|011	201|000	210|110	212|110	221|000
001|000	010|101	011|101	021|000	102|011	112|011	120|110	122|110	201|000	210|101	211|101	221|000
001|000	010|101	011|101	021|000	102|011	112|011	120|110	122|110	201|000	220|110	221|000	222|110
001|000	010|101	011|101	021|000	110|101	111|101	112|011	122|011	200|110	201|000	202|110	221|000
001|000	010|101	012|101	021|000	100|110	101|000	102|110	121|000	210|101	211|011	212|101	221|011
001|000	010|101	012|101	021|000	100|110	102|110	111|011	121|011	201|000	210|101	212|101	221|000
001|000	010|101	012|101	021|000	101|000	110|101	112|101	121|000	200|110	202|110	211|011	221|011
001|000	010|101	012|101	021|000	101|000	110|101	112|101	121|000	201|011	210|110	212|110	221|011
001|000	010|101	012|101	021|000	101|000	110|101	112|101	121|000	201|011	211|011	220|110	222|110
001|000	010|101	012|101	021|000	101|000	110|110	112|110	121|000	201|011	210|101	212|101	221|011
001|000	010|101	012|101	021|000	101|000	110|110	112|110	121|000	201|011	210|110	212|110	221|011
001|000	010|101	012|101	021|000	101|000	120|110	121|000	122|110	201|011	210|101	211|011	212|101
001|000	010|101	012|101	021|000	101|000	120|110	121|000	122|110	201|011	211|011	220|110	222|110
001|000	010|101	012|101	021|000	101|011	110|101	111|011	112|101	201|000	220|110	221|000	222|110
001|000	010|101	012|101	021|000	101|011	110|101	112|101	121|011	201|000	210|110	212|110	221|000
001|000	010|101	012|101	021|000	101|011	110|110	112|110	121|011	201|000	210|101	212|101	221|000
001|000	010|101	012|101	021|000	101|011	110|110	112|110	121|011	201|000	210|110	212|110	221|000
001|000	010|101	012|101	021|000	101|011	111|011	120|110	122|110	201|000	210|101	212|101	221|000
001|000	010|101	012|101	021|000	101|011	111|011	120|110	122|110	201|000	220|110	221|000	222|110
001|000	010|101	012|101	021|000	110|101	111|011	112|101	121|011	200|110	201|000	202|110	221|000
001|000	010|101	021|000	100|110	101|000	102|110	121|000	210|101	211|011	212|011	221|011	222|011
001|000	010|101	021|000	100|110	102|110	111|011	112|011	121|011	122|011	201|000	210|101	221|000
001|000	010|101	021|000	101|000	110|101	121|000	200|110	202|110	210|110	212|110	221|011	222|011
001|000	010|101	021|000	101|000	110|101	121|000	200|110	202|110	211|011	212|011	220|110	222|110
001|000	010|101	021|000	101|000	110|101	121|000	200|110	202|110	211|011	212|011	221|011	222|011
001|000	010|101	021|000	101|000	110|101	121|000	201|011	202|011	210|110	212|110	220|110	222|110
001|000	010|101	021|000	101|000	110|101	121|000	201|011	202|011	210|110	212|110	221|011	222|011
001|000	010|101	021|000	101|000	110|101	121|000	201|011	202|011	211|011	212|011	220|110	222|110
001|000	010|101	021|000	101|000	110|110	112|110	120|110	121|000	122|110	201|011	202|011	210|101
001|000	010|101	021|000	101|000	110|110	112|110	121|000	201|011	202|011	210|101	221|011	222|011
001|000	010|101	021|000	101|000	120|110	121|000	122|110	201|011	202|011	210|101	211|011	212|011
001|000	010|101	021|000	101|011	102|011	110|101	111|011	112|011	201|000	220|110	221|000	222|110
001|000	010|101	021|000	101|011	102|011	110|101	121|011	122|011	201|000	210|110	212|110	221|000
001|000	010|101	021|000	101|011	102|011	110|101	201|000	210|110	212|110	220|110	221|000	222|110
001|000	010|101	021|000	101|011	102|011	110|110	112|110	120|110	122|110	201|000	210|101	221|000
001|000	010|101	021|000	101|011	102|011	110|110	112|110	121|011	122|011	201|000	210|101	221|000
001|000	010|101	021|000	101|011	102|011	111|011	112|011	120|110	122|110	201|000	210|101	221|000
001|000	010|101	021|000	110|101	111|011	112|011	121|011	122|011	200|110	201|000	202|110	221|000
001|000	010|101	021|000	110|101	111|011	112|011	200|110	201|000	202|110	220|110	221|000	222|110
001|000	010|101	021|000	110|101	121|011	122|011	200|110	201|000	202|110	210|110	212|110	221|000
001|000	010|110	011|000	012|110	101|000	111|000	120|101	121|101	202|011	220|101	221|101	222|011
001|000	010|110	011|000	012|110	101|000	111|000	120|101	122|101	201|011	220|101	221|011	222|101
001|000	010|110	011|000	012|110	101|000	111|000	120|101	201|011	202|011	220|101	221|011	222|011
001|000	010|110	011|000	012|110	101|000	111|000	121|101	122|101	200|011	220|011	221|101	222|101
001|000	010|110	011|000	012|110	101|000	111|000	121|101	200|011	202|011	220|011	221|101	222|011
001|000	010|110	011|000	012|110	101|000	111|000	122|101	200|011	201|011	220|011	221|011	222|101
001|000	010|110	011|000	012|110	101|011	102|011	120|101	121|011	122|011	201|000	211|000	220|101
001|000	010|110	011|000	012|110	101|011	120|101	121|011	122|101	201|000	211|000	220|101	222|101
001|000	010|110	011|000	012|110	102|011	120|101	121|101	122|011	201|000	211|000	220|101	221|101
001|000	010|110	012|110	021|000	101|000	110|101	111|101	121|000	202|011	210|101	211|101	222|011
001|000	010|110	012|110	021|000	101|000	110|101	112|101	121|000	201|011	210|101	212|101	221|011
001|000	010|110	012|110	021|000	101|000	110|101	121|000	201|011	202|011	210|101	221|011	222|011
001|000	010|110	012|110	021|000	101|000	111|101	112|101	121|000	200|011	211|101	212|101	220|011
001|000	010|110	012|110	021|000	101|000	111|101	121|000	200|011	202|011	211|101	220|011	222|011
001|000	010|110	012|110	021|000	101|000	112|101	121|000	200|011	201|011	212|101	220|011	221|011
001|000	010|110	012|110	021|000	101|011	102|011	110|101	121|011	122|011	201|000	210|101	221|000
001|000	010|110	012|110	021|000	101|011	110|101	112|101	121|011	201|000	210|101	212|101	221|000
001|000	010|110	012|110	021|000	102|011	110|101	111|101	122|011	201|000	210|101	211|101	221|000
001|000	011|000	020|101	021|101	101|000	110|110	111|000	112|110	202|011	210|110	212|110	222|011
001|000	011|000	020|101	021|101	101|000	110|110	111|000	112|110	202|011	220|101	221|101	222|011
001|000	011|000	020|101	021|101	101|000	111|000	120|101	121|101	200|110	202|110	212|011	222|011
001|000	011|000	020|101	021|101	101|000	111|000	120|101	121|101	202|011	210|110	212|110	222|011
001|000	011|000	020|101	021|101	101|000	111|000	120|101	121|101	202|011	212|011	220|110	222|110
001|000	011|000	020|101	021|101	101|000	111|000	120|110	122|110	202|011	212|011	220|101	221|101
001|000	011|000	020|101	021|101	101|000	111|000	120|110	122|110	202|011	212|011	220|110	222|110
001|000	011|000	020|101	021|101	102|011	110|110	112|110	122|011	201|000	210|110	211|000	212|110
001|000	011|000	020|101	021|101	102|011	110|110	112|110	122|011	201|000	211|000	220|101	221|101
001|000	011|000	020|101	021|101	102|011	112|011	120|101	121|101	201|000	211|000	220|110	222|110
001|000	011|000	020|101	021|101	102|011	112|011	120|110	122|110	201|000	211|000	220|101	221|101
001|000	011|000	020|101	021|101	102|011	112|011	120|110	122|110	201|000	211|000	220|110	222|110
001|000	011|000	020|101	021|101	102|011	120|101	121|101	122|011	201|000	210|110	211|000	212|110
001|000	011|000	020|101	021|101	112|011	120|101	121|101	122|011	200|110	201|000	202|110	211|000
001|000	011|000	020|101	022|101	101|000	110|110	111|000	112|110	201|011	210|110	212|110	221|011
001|000	011|000	020|101	022|101	101|000	110|110	111|000	112|110	201|011	220|101	221|011	222|101
001|000	011|000	020|101	022|101	101|000	111|000	120|101	122|101	200|110	202|110	211|011	221|011
001|000	011|000	020|101	022|101	101|000	111|000	120|101	122|101	201|011	210|110	212|110	221|011
001|000	011|000	020|101	022|101	101|000	111|000	120|101	122|101	201|011	211|011	220|110	222|110
001|000	011|000	020|101	022|101	101|000	111|000	120|110	122|110	201|011	211|011	220|101	222|101
001|000	011|000	020|101	022|101	101|000	111|000	120|110	122|110	201|011	211|011	220|110	222|110
001|000	011|000	020|101	022|101	101|011	110|110	112|110	121|011	201|000	210|110	211|000	212|110
001|000	011|000	020|101	022|101	101|011	110|110	112|110	121|011	201|000	211|000	220|101	222|101
001|000	011|000	020|101	022|101	101|011	111|011	120|101	122|101	201|000	211|000	220|110	222|110
001|000	011|000	020|101	022|101	101|011	111|011	120|110	122|110	201|000	211|000	220|101	222|101
001|000	011|000	020|101	022|101	101|011	111|011	120|110	122|110	201|000	211|000	220|110	222|110
001|000	011|000	020|101	022|101	101|011	120|101	121|011	122|101	201|000	210|110	211|000	212|110
001|000	011|000	020|101	022|101	111|011	120|101	121|011	122|101	200|110	201|000	202|110	211|000
001|000	011|000	020|101	101|000	110|110	111|000	112|110	120|110	122|110	201|011	202|011	220|101
001|000	011|000	020|101	101|000	110|110	111|000	112|110	201|011	202|011	220|101	221|011	222|011
001|000	011|000	020|101	101|000	111|000	120|101	200|110	202|110	210|110	212|110	221|011	222|011
001|000	011|000	020|101	101|000	111|000	120|101	200|110	202|110	211|011	212|011	220|110	222|110
001|000	011|000	020|101	101|000	111|000	120|101	200|110	202|110	211|011	212|011	221|011	222|011
001|000	011|000	020|101	101|000	111|000	120|101	201|011	202|011	210|110	212|110	220|110	222|110
001|000	011|000	020|101	101|000	111|000	120|101	201|011	202|011	210|110	212|110	221|011	222|011
001|000	011|000	020|101	101|000	111|000	120|101	201|011	202|011	211|011	212|011	220|110	222|110
001|000	011|000	020|101	101|000	111|000	120|110	122|110	201|011	202|011	211|011	212|011	220|101
001|000	011|000	020|101	101|011	102|011	110|110	112|110	120|110	122|110	201|000	211|000	220|101
001|000	011|000	020|101	101|011	102|011	110|110	112|110	121|011	122|011	201|000	211|000	220|101
001|000	011|000	020|101	101|011	102|011	111|011	112|011	120|101	201|000	211|000	220|110	222|110
001|000	011|000	020|101	101|011	102|011	111|011	112|011	120|110	122|110	201|000	211|000	220|101
001|000	011|000	020|101	101|011	102|011	120|101	121|011	122|011	201|000	210|110	211|000	212|110
001|000	011|000	020|101	101|011	102|011	120|101	201|000	210|110	211|000	212|110	220|110	222|110
001|000	011|000	020|101	111|011	112|011	120|101	121|011	122|011	200|110	201|000	202|110	211|000
001|000	011|000	020|101	111|011	112|011	120|101	200|110	201|000	202|110	211|000	220|110	222|110
001|000	011|000	020|101	120|101	121|011	122|011	200|110	201|000	202|110	210|110	211|000	212|110
001|000	011|000	020|110	022|110	101|000	111|000	120|101	121|101	202|011	212|011	220|101	221|101
001|000	011|000	020|110	022|110	101|000	111|000	120|101	121|101	202|011	212|011	220|110	222|110
001|000	011|000	020|110	022|110	101|000	111|000	120|101	122|101	201|011	211|011	220|101	222|101
001|000	011|000	020|110	022|110	101|000	111|000	120|101	122|101	201|011	211|011	220|110	222|110
001|000	011|000	020|110	022|110	101|000	111|000	120|101	201|011	202|011	211|011	212|011	220|101
001|000	011|000	020|110	022|110	101|000	111|000	120|110	122|110	201|011	211|011	220|101	222|101
001|000	011|000	020|110	022|110	101|000	111|000	120|110	122|110	202|011	212|011	220|101	221|101
001|000	011|000	020|110	022|110	101|011	102|011	111|011	112|011	120|101	201|000	211|000	220|101
001|000	011|000	020|110	022|110	101|011	111|011	120|101	122|101	201|000	211|000	220|101	222|101
001|000	011|000	020|110	022|110	101|011	111|011	120|101	122|101	201|000	211|000	220|110	222|110
001|000	011|000	020|110	022|110	101|011	111|011	120|110	122|110	201|000	211|000	220|101	222|101
001|000	011|000	020|110	022|110	102|011	112|011	120|101	121|101	201|000	211|000	220|101	221|101
001|000	011|000	020|110	022|110	102|011	112|011	120|101	121|101	201|000	211|000	220|110	222|110
001|000	011|000	020|110	022|110	102|011	112|011	120|110	122|110	201|000	211|000	220|101	221|101
001|000	011|000	021|101	022|101	110|011	120|011	121|101	122|101	200|110	201|000	202|110	211|000
001|000	011|000	021|101	110|011	112|011	120|011	121|101	122|011	200|110	201|000	202|110	211|000
001|000	011|000	021|101	110|011	112|011	121|101	200|110	201|000	202|110	211|000	220|110	222|110
001|000	011|000	021|101	120|011	121|101	122|011	200|110	201|000	202|110	210|110	211|000	212|110
001|000	011|000	022|101	110|011	111|011	120|011	121|011	122|101	200|110	201|000	202|110	211|000
001|000	011|000	022|101	110|011	111|011	122|101	200|110	201|000	202|110	211|000	220|110	222|110
001|000	011|000	022|101	120|011	121|011	122|101	200|110	201|000	202|110	210|110	211|000	212|110
001|000	011|101	012|101	021|000	110|011	111|101	112|101	120|011	200|110	201|000	202|110	221|000
001|000	011|101	021|000	110|011	111|101	112|011	120|011	122|011	200|110	201|000	202|110	221|000
001|000	011|101	021|000	110|011	111|101	112|011	200|110	201|000	202|110	220|110	221|000	222|110
001|000	011|101	021|000	111|101	120|011	122|011	200|110	201|000	202|110	210|110	212|110	221|000
001|000	012|101	021|000	110|011	111|011	112|101	120|011	121|011	200|110	201|000	202|110	221|000
001|000	012|101	021|000	110|011	111|011	112|101	200|110	201|000	202|110	220|110	221|000	222|110
001|000	012|101	021|000	112|101	120|011	121|011	200|110	201|000	202|110	210|110	212|110	221|000
001|001	002|001	010|111	020|111	101|010	102|010	110|100	120|100	201|010	202|010	210|100	220|100
001|001	002|001	010|111	101|010	110|100	112|100	120|100	121|010	122|100	201|010	210|111	221|010
001|001	002|001	010|111	101|010	110|111	121|010	201|010	210|100	212|100	220|100	221|010	222|100
001|001	002|001	010|111	102|010	110|100	111|100	120|100	121|100	122|010	202|010	210|111	222|010
001|001	002|001	010|111	102|010	110|111	122|010	202|010	210|100	211|100	220|100	221|100	222|010
001|001	002|001	011|100	021|100	110|010	111|100	112|010	121|100	200|111	210|010	212|010	220|111
001|001	002|001	011|100	021|100	111|100	120|010	121|100	122|010	200|111	210|111	220|010	222|010
001|001	002|001	012|100	022|100	110|010	111|010	112|100	122|100	200|111	210|010	211|010	220|111
001|001	002|001	012|100	022|100	112|100	120|010	121|010	122|100	200|111	210|111	220|010	221|010
001|001	010|111	011|001	012|111	101|010	120|100	121|010	122|100	201|010	220|100	221|010	222|100
001|001	010|111	011|001	012|111	102|010	120|100	121|100	122|010	202|010	220|100	221|100	222|010
001|001	010|111	012|111	021|001	101|010	110|100	112|100	121|010	201|010	210|100	212|100	221|010
001|001	010|111	012|111	021|001	102|010	110|100	111|100	122|010	202|010	210|100	211|100	222|010
001|001	010|111	012|111	101|001	110|100	120|100	201|010	202|010	210|100	220|100	221|010	222|010
001|001	010|111	012|111	101|001	111|100	121|100	200|010	202|010	211|100	220|010	221|100	222|010
001|001	010|111	012|111	101|001	112|100	122|100	200|010	201|010	212|100	220|010	221|010	222|100
001|001	010|111	012|111	101|010	102|010	110|100	120|100	121|010	122|010	201|001	210|100	220|100
001|001	011|001	020|100	021|100	102|010	110|111	112|111	122|010	202|010	220|100	221|100	222|010
001|001	011|001	020|100	021|100	102|010	112|010	120|100	121|100	202|010	212|010	220|111	222|111
001|001	011|001	020|100	021|100	102|010	112|010	120|111	122|111	202|010	212|010	220|100	221|100
001|001	011|001	020|100	021|100	102|010	120|100	121|100	122|010	202|010	210|111	212|111	222|010
001|001	011|001	020|100	021|100	112|010	120|100	121|100	122|010	200|111	202|111	212|010	222|010
001|001	011|001	020|100	022|100	101|010	110|111	112|111	121|010	201|010	220|100	221|010	222|100
001|001	011|001	020|100	022|100	101|010	111|010	120|100	122|100	201|010	211|010	220|111	222|111
001|001	011|001	020|100	022|100	101|010	111|010	120|111	122|111	201|010	211|010	220|100	222|100
001|001	011|001	020|100	022|100	101|010	120|100	121|010	122|100	201|010	210|111	212|111	221|010
001|001	011|001	020|100	022|100	111|010	120|100	121|010	122|100	200|111	202|111	211|010	221|010
001|001	011|001	020|111	022|111	101|010	111|010	120|100	122|100	201|010	211|010	220|100	222|100
001|001	011|001	020|111	022|111	102|010	112|010	120|100	121|100	202|010	212|010	220|100	221|100
001|001	011|001	021|100	022|100	110|010	120|010	121|100	122|100	200|111	202|111	210|010	220|010
001|001	011|100	012|100	021|001	110|010	111|100	112|100	120|010	200|111	202|111	210|010	220|010
001|001	011|100	021|100	110|010	111|100	112|010	120|010	121|100	122|010	200|111	201|001	202|111
001|001	012|100	022|100	110|010	111|010	112|100	120|010	121|010	122|100	200|111	201|001	202|111
001|010	011|010	020|100	022|100	101|001	111|001	120|100	122|100	201|001	211|001	220|111	222|111
001|010	011|010	020|100	022|100	101|001	111|001	120|111	122|111	201|001	211|001	220|100	222|100
001|010	011|010	020|100	022|100	102|001	112|001	120|100	122|100	202|001	212|001	220|111	221|111
001|010	011|010	020|100	022|100	102|001	112|001	120|111	121|111	202|001	212|001	220|100	222|100
001|010	011|010	020|111	021|111	102|001	110|100	112|100	122|001	202|001	210|100	212|100	222|001
001|010	011|010	020|111	021|111	102|001	112|001	120|100	122|100	202|001	212|001	220|100	222|100
001|010	011|010	020|111	022|111	101|001	110|100	112|100	121|001	201|001	210|100	212|100	221|001
001|010	011|010	020|111	022|111	101|001	111|001	120|100	122|100	201|001	211|001	220|100	222|100
001|010	011|010	020|111	101|001	102|001	110|100	112|100	120|100	122|100	201|001	202|001	220|111
001|010	011|010	020|111	101|001	102|001	120|111	201|001	202|001	210|100	212|100	220|100	222|100
001|010	011|010	020|111	111|001	112|001	120|111	200|100	202|100	211|001	212|001	220|100	222|100
001|010	011|010	020|111	120|111	121|001	122|001	200|100	202|100	210|100	212|100	221|001	222|001
001|010	011|010	021|111	110|001	112|001	121|111	200|100	202|100	210|001	212|001	220|100	222|100
001|010	011|010	021|111	120|001	121|111	122|001	200|100	202|100	210|100	212|100	220|001	222|001
001|010	011|010	022|111	110|001	111|001	122|111	200|100	202|100	210|001	211|001	220|100	222|100
001|010	011|010	022|111	120|001	121|001	122|111	200|100	202|100	210|100	212|100	220|001	221|001
001|010	011|111	021|010	110|001	111|111	112|001	200|100	202|100	210|001	212|001	220|100	222|100
001|010	011|111	021|010	111|111	120|001	122|001	200|100	202|100	210|100	212|100	220|001	222|001
001|010	011|111	021|111	101|010	110|100	112|100	200|001	202|001	210|100	212|100	220|001	222|001
001|010	011|111	021|111	101|010	120|100	122|100	200|001	202|001	210|001	212|001	220|100	222|100
001|010	012|111	021|010	110|001	111|001	112|111	200|100	202|100	210|001	211|001	220|100	222|100
001|010	012|111	021|010	112|111	120|001	121|001	200|100	202|100	210|100	212|100	220|001	221|001
001|010	012|111	022|111	101|010	110|100	112|100	200|001	201|001	210|100	212|100	220|001	221|001
001|010	012|111	022|111	101|010	120|100	122|100	200|001	201|001	210|001	211|001	220|100	222|100
001|010	020|100	021|010	022|100	101|001	110|111	111|001	112|111	201|001	211|001	220|100	222|100
001|010	020|100	021|010	022|100	101|001	111|001	120|100	122|100	201|001	210|111	211|001	212|111
001|010	020|100	021|010	022|100	102|001	110|111	111|111	112|001	202|001	212|001	220|100	222|100
001|010	020|100	021|010	022|100	102|001	112|001	120|100	122|100	202|001	210|111	211|111	212|001
001|010	020|100	022|100	101|001	102|001	110|111	111|001	112|001	120|111	201|010	220|100	222|100
001|010	020|100	022|100	101|001	102|001	111|001	112|001	120|100	122|100	201|010	210|111	220|111
001|010	020|100	022|100	101|010	110|111	120|111	201|001	202|001	211|001	212|001	220|100	222|100
001|010	020|100	022|100	101|010	111|111	121|111	200|001	202|001	210|001	212|001	220|100	222|100
001|010	020|100	022|100	101|010	112|111	122|111	200|001	201|001	210|001	211|001	220|100	222|100
001|010	020|100	022|100	101|010	120|100	122|100	200|001	201|001	210|001	211|001	212|111	222|111
001|010	020|100	022|100	101|010	120|100	122|100	200|001	202|001	210|001	211|111	212|001	221|111
001|010	020|100	022|100	101|010	120|100	122|100	201|001	202|001	210|111	211|001	212|001	220|111
002|000	011|101	012|101	022|000	102|000	110|110	111|110	122|000	200|011	210|110	211|110	220|011
002|000	011|101	012|101	022|000	102|000	110|110	111|110	122|000	200|011	211|101	212|101	220|011
002|000	011|101	012|101	022|000	102|000	111|101	112|101	122|000	200|011	210|011	220|110	221|110
002|000	011|101	012|101	022|000	102|000	111|101	112|101	122|000	200|011	210|110	211|110	220|011
002|000	011|101	012|101	022|000	102|000	111|101	112|101	122|000	200|110	201|110	210|011	220|011
002|000	011|101	012|101	022|000	102|000	120|110	121|110	122|000	200|011	210|011	211|101	212|101
002|000	011|101	012|101	022|000	102|000	120|110	121|110	122|000	200|011	210|011	220|110	221|110
002|000	011|101	012|101	022|000	110|011	111|101	112|101	120|011	200|110	201|110	202|000	222|000
002|000	011|101	022|000	102|000	110|110	111|110	120|110	121|110	122|000	200|011	202|011	211|101
002|000	011|101	022|000	102|000	110|110	111|110	122|000	200|011	202|011	211|101	220|011	222|011
002|000	011|101	022|000	102|000	111|101	122|000	200|011	202|011	210|011	212|011	220|110	221|110
002|000	011|101	022|000	102|000	111|101	122|000	200|011	202|011	210|110	211|110	220|011	222|011
002|000	011|101	022|000	102|000	111|101	122|000	200|011	202|011	210|110	211|110	220|110	221|110
002|000	011|101	022|000	102|000	111|101	122|000	200|110	201|110	210|011	212|011	220|011	222|011
002|000	011|101	022|000	102|000	111|101	122|000	200|110	201|110	210|011	212|011	220|110	221|110
002|000	011|101	022|000	102|000	111|101	122|000	200|110	201|110	210|110	211|110	220|011	222|011
002|000	011|101	022|000	102|000	120|110	121|110	122|000	200|011	202|011	210|011	211|101	212|011
002|000	011|101	022|000	110|011	111|101	112|011	120|011	122|011	200|110	201|110	202|000	222|000
002|000	011|101	022|000	111|101	120|011	122|011	200|110	201|110	202|000	210|110	211|110	222|000
002|000	012|000	020|101	021|101	102|000	110|110	111|110	112|000	202|011	210|110	211|110	222|011
002|000	012|000	020|101	021|101	102|000	112|000	120|101	121|101	200|110	201|110	212|011	222|011
002|000	012|000	020|101	021|101	102|000	112|000	120|101	121|101	202|011	210|110	211|110	222|011
002|000	012|000	020|101	021|101	102|000	112|000	120|101	121|101	202|011	212|011	220|110	221|110
002|000	012|000	020|101	021|101	102|000	112|000	120|110	121|110	202|011	212|011	220|101	221|101
002|000	012|000	020|101	021|101	102|000	112|000	120|110	121|110	202|011	212|011	220|110	221|110
002|000	012|000	020|101	021|101	102|011	110|110	111|110	122|011	202|000	210|110	211|110	212|000
002|000	012|000	020|101	021|101	102|011	112|011	120|101	121|101	202|000	212|000	220|110	221|110
002|000	012|000	020|101	021|101	102|011	112|011	120|110	121|110	202|000	212|000	220|101	221|101
002|000	012|000	020|101	021|101	102|011	112|011	120|110	121|110	202|000	212|000	220|110	221|110
002|000	012|000	020|101	021|101	102|011	120|101	121|101	122|011	202|000	210|110	211|110	212|000
002|000	012|000	020|101	021|101	112|011	120|101	121|101	122|011	200|110	201|110	202|000	212|000
002|000	012|000	020|101	022|101	102|000	110|110	111|110	112|000	201|011	210|110	211|110	221|011
002|000	012|000	020|101	022|101	102|000	112|000	120|101	122|101	200|110	201|110	211|011	221|011
002|000	012|000	020|101	022|101	102|000	112|000	120|101	122|101	201|011	210|110	211|110	221|011
002|000	012|000	020|101	022|101	102|000	112|000	120|101	122|101	201|011	211|011	220|110	221|110
002|000	012|000	020|101	022|101	102|000	112|000	120|110	121|110	201|011	211|011	220|101	222|101
002|000	012|000	020|101	022|101	102|000	112|000	120|110	121|110	201|011	211|011	220|110	221|110
002|000	012|000	020|101	022|101	111|011	120|101	121|011	122|101	200|110	201|110	202|000	212|000
002|000	012|000	020|101	102|000	110|110	111|110	112|000	120|110	121|110	201|011	202|011	220|101
002|000	012|000	020|101	102|000	110|110	111|110	112|000	201|011	202|011	220|101	221|011	222|011
002|000	012|000	020|101	102|000	112|000	120|101	200|110	201|110	211|011	212|011	221|011	222|011
002|000	012|000	020|101	102|000	112|000	120|101	201|011	202|011	210|110	211|110	220|110	221|110
002|000	012|000	020|101	102|000	112|000	120|101	201|011	202|011	210|110	211|110	221|011	222|011
002|000	012|000	020|101	102|000	112|000	120|101	201|011	202|011	211|011	212|011	220|110	221|110
002|000	012|000	020|101	102|000	112|000	120|110	121|110	201|011	202|011	211|011	212|011	220|101
002|000	012|000	020|101	111|011	112|011	120|101	121|011	122|011	200|110	201|110	202|000	212|000
002|000	012|000	020|110	021|110	102|000	112|000	120|101	121|101	202|011	212|011	220|101	221|101
002|000	012|000	020|110	021|110	102|000	112|000	120|101	122|101	201|011	211|011	220|101	222|101
002|000	012|000	020|110	021|110	102|000	112|000	120|101	201|011	202|011	211|011	212|011	220|101
002|000	012|000	020|110	021|110	102|011	112|011	120|101	121|101	202|000	212|000	220|101	221|101
002|000	012|000	021|101	022|101	110|011	120|011	121|101	122|101	200|110	201|110	202|000	212|000
002|000	012|000	021|101	110|011	112|011	120|011	121|101	122|011	200|110	201|110	202|000	212|000
002|000	012|000	022|101	110|011	111|011	120|011	121|011	122|101	200|110	201|110	202|000	212|000
002|000	012|101	022|000	110|011	111|011	112|101	120|011	121|011	200|110	201|110	202|000	222|000
002|001	011|100	012|100	022|001	110|010	111|100	112|100	120|010	200|111	201|111	210|010	220|010
002|001	011|100	021|100	102|001	111|100	121|100	200|111	201|111	210|010	212|010	220|010	222|010
002|001	011|100	021|100	110|010	111|100	112|010	120|010	121|100	122|010	200|111	201|111	202|001
002|001	012|001	020|111	021|111	102|010	112|010	120|100	121|100	202|010	212|010	220|100	221|100
002|001	012|001	021|100	022|100	110|010	120|010	121|100	122|100	200|111	201|111	210|010	220|010
002|001	012|100	022|100	110|010	111|010	112|100	120|010	121|010	122|100	200|111	201|111	202|001


///--------------------
///13 Terms.
///--------------------
000|001	001|001	002|111	010|001	011|001	110|010	120|010	121|100	122|100	210|010	220|010	221|100	222|100
000|001	001|001	002|111	010|001	011|001	111|010	120|100	121|010	122|100	211|010	220|100	221|010	222|100
000|001	001|001	002|111	010|001	011|001	112|010	120|100	121|100	122|010	212|010	220|100	221|100	222|010
000|001	001|001	002|111	020|001	021|001	110|010	111|100	112|100	120|010	210|010	211|100	212|100	220|010
000|001	001|001	002|111	020|001	021|001	110|100	111|010	112|100	121|010	210|100	211|010	212|100	221|010
000|001	001|001	002|111	020|001	021|001	110|100	111|100	112|010	122|010	210|100	211|100	212|010	222|010
000|001	001|001	010|001	011|001	012|111	100|010	120|010	121|100	122|100	200|010	220|010	221|100	222|100
000|001	001|001	010|001	011|001	012|111	101|010	120|100	121|010	122|100	201|010	220|100	221|010	222|100
000|001	001|001	010|001	011|001	012|111	102|010	120|100	121|100	122|010	202|010	220|100	221|100	222|010
000|001	001|001	010|001	011|001	020|100	021|100	102|010	112|010	120|100	121|100	202|010	212|010	222|111
000|001	001|001	010|001	011|001	020|100	021|100	102|010	112|010	122|111	202|010	212|010	220|100	221|100
000|001	001|001	010|001	011|001	020|100	021|100	102|010	112|111	122|010	202|010	220|100	221|100	222|010
000|001	001|001	010|001	011|001	020|100	021|100	102|010	120|100	121|100	122|010	202|010	212|111	222|010
000|001	001|001	010|001	011|001	020|100	021|100	102|111	112|010	122|010	212|010	220|100	221|100	222|010
000|001	001|001	010|001	011|001	020|100	021|100	112|010	120|100	121|100	122|010	202|111	212|010	222|010
000|001	001|001	010|001	011|001	020|100	022|100	101|010	111|010	120|100	122|100	201|010	211|010	222|111
000|001	001|001	010|001	011|001	020|100	022|100	101|010	111|010	122|111	201|010	211|010	220|100	222|100
000|001	001|001	010|001	011|001	020|100	022|100	101|010	112|111	121|010	201|010	220|100	221|010	222|100
000|001	001|001	010|001	011|001	020|100	022|100	101|010	120|100	121|010	122|100	201|010	212|111	221|010
000|001	001|001	010|001	011|001	020|100	022|100	102|111	111|010	121|010	211|010	220|100	221|010	222|100
000|001	001|001	010|001	011|001	020|100	022|100	111|010	120|100	121|010	122|100	202|111	211|010	221|010
000|001	001|001	010|001	011|001	021|100	022|100	100|010	110|010	121|100	122|100	200|010	210|010	222|111
000|001	001|001	010|001	011|001	021|100	022|100	100|010	110|010	122|111	200|010	210|010	221|100	222|100
000|001	001|001	010|001	011|001	021|100	022|100	100|010	112|111	120|010	200|010	220|010	221|100	222|100
000|001	001|001	010|001	011|001	021|100	022|100	100|010	120|010	121|100	122|100	200|010	212|111	220|010
000|001	001|001	010|001	011|001	021|100	022|100	102|111	110|010	120|010	210|010	220|010	221|100	222|100
000|001	001|001	010|001	011|001	021|100	022|100	110|010	120|010	121|100	122|100	202|111	210|010	220|010
000|001	001|001	010|001	011|001	022|111	100|010	110|010	121|100	122|100	200|010	210|010	221|100	222|100
000|001	001|001	010|001	011|001	022|111	101|010	111|010	120|100	122|100	201|010	211|010	220|100	222|100
000|001	001|001	010|001	011|001	022|111	102|010	112|010	120|100	121|100	202|010	212|010	220|100	221|100
000|001	001|001	010|100	011|100	020|001	021|001	102|010	110|100	111|100	112|010	202|010	212|010	222|111
000|001	001|001	010|100	011|100	020|001	021|001	102|010	110|100	111|100	122|010	202|010	212|111	222|010
000|001	001|001	010|100	011|100	020|001	021|001	102|010	112|010	122|111	202|010	210|100	211|100	212|010
000|001	001|001	010|100	011|100	020|001	021|001	102|010	112|111	122|010	202|010	210|100	211|100	222|010
000|001	001|001	010|100	011|100	020|001	021|001	102|111	112|010	122|010	210|100	211|100	212|010	222|010
000|001	001|001	010|100	011|100	020|001	021|001	110|100	111|100	112|010	122|010	202|111	212|010	222|010
000|001	001|001	010|100	012|100	020|001	021|001	101|010	110|100	111|010	112|100	201|010	211|010	222|111
000|001	001|001	010|100	012|100	020|001	021|001	101|010	110|100	112|100	121|010	201|010	212|111	221|010
000|001	001|001	010|100	012|100	020|001	021|001	101|010	111|010	122|111	201|010	210|100	211|010	212|100
000|001	001|001	010|100	012|100	020|001	021|001	101|010	112|111	121|010	201|010	210|100	212|100	221|010
000|001	001|001	010|100	012|100	020|001	021|001	102|111	111|010	121|010	210|100	211|010	212|100	221|010
000|001	001|001	010|100	012|100	020|001	021|001	110|100	111|010	112|100	121|010	202|111	211|010	221|010
000|001	001|001	010|100	020|100	101|010	102|010	110|100	111|010	112|010	120|100	200|001	201|001	222|111
000|001	001|001	010|100	020|100	101|010	102|010	110|100	120|100	121|010	122|010	200|001	201|001	212|111
000|001	001|001	010|100	020|100	101|010	102|010	111|010	112|010	122|111	200|001	201|001	210|100	220|100
000|001	001|001	010|100	020|100	101|010	102|010	112|111	121|010	122|010	200|001	201|001	210|100	220|100
000|001	001|001	010|100	020|100	102|111	111|010	112|010	121|010	122|010	200|001	201|001	210|100	220|100
000|001	001|001	010|100	020|100	110|100	111|010	112|010	120|100	121|010	122|010	200|001	201|001	202|111
000|001	001|001	011|100	012|100	020|001	021|001	102|111	110|010	120|010	210|010	211|100	212|100	220|010
000|001	001|001	011|100	012|100	020|001	021|001	110|010	111|100	112|100	120|010	202|111	210|010	220|010
000|001	001|001	011|100	021|100	102|111	110|010	112|010	120|010	122|010	200|001	201|001	211|100	221|100
000|001	001|001	011|100	021|100	110|010	111|100	112|010	120|010	121|100	122|010	200|001	201|001	202|111
000|001	001|001	012|100	022|100	102|111	110|010	111|010	120|010	121|010	200|001	201|001	212|100	222|100
000|001	001|001	012|100	022|100	110|010	111|010	112|100	120|010	121|010	122|100	200|001	201|001	202|111
000|001	001|111	002|001	010|001	012|001	110|010	120|010	121|100	122|100	210|010	220|010	221|100	222|100
000|001	001|111	002|001	010|001	012|001	111|010	120|100	121|010	122|100	211|010	220|100	221|010	222|100
000|001	001|111	002|001	010|001	012|001	112|010	120|100	121|100	122|010	212|010	220|100	221|100	222|010
000|001	001|111	002|001	020|001	022|001	110|010	111|100	112|100	120|010	210|010	211|100	212|100	220|010
000|001	001|111	002|001	020|001	022|001	110|100	111|010	112|100	121|010	210|100	211|010	212|100	221|010
000|001	001|111	002|001	020|001	022|001	110|100	111|100	112|010	122|010	210|100	211|100	212|010	222|010
000|001	002|001	010|001	011|111	012|001	100|010	120|010	121|100	122|100	200|010	220|010	221|100	222|100
000|001	002|001	010|001	011|111	012|001	101|010	120|100	121|010	122|100	201|010	220|100	221|010	222|100
000|001	002|001	010|001	011|111	012|001	102|010	120|100	121|100	122|010	202|010	220|100	221|100	222|010
000|001	002|001	010|001	012|001	020|100	021|100	101|111	112|010	122|010	212|010	220|100	221|100	222|010
000|001	002|001	010|001	012|001	020|100	021|100	102|010	111|111	122|010	202|010	220|100	221|100	222|010
000|001	002|001	010|001	012|001	020|100	021|100	102|010	112|010	120|100	121|100	202|010	212|010	221|111
000|001	002|001	010|001	012|001	020|100	021|100	102|010	112|010	121|111	202|010	212|010	220|100	221|100
000|001	002|001	010|001	012|001	020|100	021|100	102|010	120|100	121|100	122|010	202|010	211|111	222|010
000|001	002|001	010|001	012|001	020|100	021|100	112|010	120|100	121|100	122|010	201|111	212|010	222|010
000|001	002|001	010|001	012|001	020|100	022|100	101|010	111|010	120|100	122|100	201|010	211|010	221|111
000|001	002|001	010|001	012|001	020|100	022|100	101|010	111|010	121|111	201|010	211|010	220|100	222|100
000|001	002|001	010|001	012|001	020|100	022|100	101|010	111|111	121|010	201|010	220|100	221|010	222|100
000|001	002|001	010|001	012|001	020|100	022|100	101|010	120|100	121|010	122|100	201|010	211|111	221|010
000|001	002|001	010|001	012|001	020|100	022|100	101|111	111|010	121|010	211|010	220|100	221|010	222|100
000|001	002|001	010|001	012|001	020|100	022|100	111|010	120|100	121|010	122|100	201|111	211|010	221|010
000|001	002|001	010|001	012|001	021|100	022|100	100|010	110|010	121|100	122|100	200|010	210|010	221|111
000|001	002|001	010|001	012|001	021|100	022|100	100|010	110|010	121|111	200|010	210|010	221|100	222|100
000|001	002|001	010|001	012|001	021|100	022|100	100|010	111|111	120|010	200|010	220|010	221|100	222|100
000|001	002|001	010|001	012|001	021|100	022|100	100|010	120|010	121|100	122|100	200|010	211|111	220|010
000|001	002|001	010|001	012|001	021|100	022|100	101|111	110|010	120|010	210|010	220|010	221|100	222|100
000|001	002|001	010|001	012|001	021|100	022|100	110|010	120|010	121|100	122|100	201|111	210|010	220|010
000|001	002|001	010|001	012|001	021|111	100|010	110|010	121|100	122|100	200|010	210|010	221|100	222|100
000|001	002|001	010|001	012|001	021|111	101|010	111|010	120|100	122|100	201|010	211|010	220|100	222|100
000|001	002|001	010|001	012|001	021|111	102|010	112|010	120|100	121|100	202|010	212|010	220|100	221|100
000|001	002|001	010|100	011|100	020|001	022|001	101|111	112|010	122|010	210|100	211|100	212|010	222|010
000|001	002|001	010|100	011|100	020|001	022|001	102|010	110|100	111|100	112|010	202|010	212|010	221|111
000|001	002|001	010|100	011|100	020|001	022|001	102|010	110|100	111|100	122|010	202|010	211|111	222|010
000|001	002|001	010|100	011|100	020|001	022|001	102|010	111|111	122|010	202|010	210|100	211|100	222|010
000|001	002|001	010|100	011|100	020|001	022|001	102|010	112|010	121|111	202|010	210|100	211|100	212|010
000|001	002|001	010|100	011|100	020|001	022|001	110|100	111|100	112|010	122|010	201|111	212|010	222|010
000|001	002|001	010|100	012|100	020|001	022|001	101|010	110|100	111|010	112|100	201|010	211|010	221|111
000|001	002|001	010|100	012|100	020|001	022|001	101|010	110|100	112|100	121|010	201|010	211|111	221|010
000|001	002|001	010|100	012|100	020|001	022|001	101|010	111|010	121|111	201|010	210|100	211|010	212|100
000|001	002|001	010|100	012|100	020|001	022|001	101|010	111|111	121|010	201|010	210|100	212|100	221|010
000|001	002|001	010|100	012|100	020|001	022|001	101|111	111|010	121|010	210|100	211|010	212|100	221|010
000|001	002|001	010|100	012|100	020|001	022|001	110|100	111|010	112|100	121|010	201|111	211|010	221|010
000|001	002|001	010|100	020|100	101|010	102|010	110|100	111|010	112|010	120|100	200|001	202|001	221|111
000|001	002|001	010|100	020|100	101|010	102|010	110|100	120|100	121|010	122|010	200|001	202|001	211|111
000|001	002|001	010|100	020|100	101|010	102|010	111|010	112|010	121|111	200|001	202|001	210|100	220|100
000|001	002|001	010|100	020|100	101|010	102|010	111|111	121|010	122|010	200|001	202|001	210|100	220|100
000|001	002|001	010|100	020|100	101|111	111|010	112|010	121|010	122|010	200|001	202|001	210|100	220|100
000|001	002|001	010|100	020|100	110|100	111|010	112|010	120|100	121|010	122|010	200|001	201|111	202|001
000|001	002|001	011|100	012|100	020|001	022|001	101|111	110|010	120|010	210|010	211|100	212|100	220|010
000|001	002|001	011|100	012|100	020|001	022|001	110|010	111|100	112|100	120|010	201|111	210|010	220|010
000|001	002|001	011|100	021|100	101|111	110|010	112|010	120|010	122|010	200|001	202|001	211|100	221|100
000|001	002|001	011|100	021|100	110|010	111|100	112|010	120|010	121|100	122|010	200|001	201|111	202|001
000|001	002|001	011|111	020|001	022|001	102|010	110|100	111|100	122|010	202|010	210|100	211|100	222|010
000|001	002|001	012|100	022|100	110|010	111|010	112|100	120|010	121|010	122|100	200|001	201|111	202|001
000|111	001|001	002|001	011|001	012|001	110|010	120|010	121|100	122|100	210|010	220|010	221|100	222|100
000|111	001|001	002|001	011|001	012|001	111|010	120|100	121|010	122|100	211|010	220|100	221|010	222|100
000|111	001|001	002|001	011|001	012|001	112|010	120|100	121|100	122|010	212|010	220|100	221|100	222|010
000|111	001|001	002|001	021|001	022|001	110|010	111|100	112|100	120|010	210|010	211|100	212|100	220|010
000|111	001|001	002|001	021|001	022|001	110|100	111|010	112|100	121|010	210|100	211|010	212|100	221|010
000|111	001|001	002|001	021|001	022|001	110|100	111|100	112|010	122|010	210|100	211|100	212|010	222|010
000|111	011|001	012|001	021|001	022|001	101|100	102|100	110|010	120|010	201|100	202|100	210|010	220|010
000|111	011|001	012|001	101|100	110|010	112|010	120|010	121|100	122|010	201|100	211|001	212|001	221|100
000|111	011|001	012|001	101|100	111|001	112|001	121|100	201|100	210|010	212|010	220|010	221|100	222|010
000|111	011|001	012|001	102|100	111|001	112|001	122|100	202|100	210|010	211|010	220|010	221|010	222|100
000|111	012|010	022|010	112|010	120|100	121|100	122|010	201|001	202|001	211|001	212|001	220|100	221|100
001|001	002|001	010|100	011|100	021|001	022|001	100|111	112|010	122|010	210|100	211|100	212|010	222|010
001|001	002|001	010|100	011|100	021|001	022|001	102|010	110|100	111|100	112|010	202|010	212|010	220|111
001|001	002|001	010|100	011|100	021|001	022|001	102|010	110|100	111|100	122|010	202|010	210|111	222|010
001|001	002|001	010|100	011|100	021|001	022|001	102|010	110|111	122|010	202|010	210|100	211|100	222|010
001|001	002|001	010|100	011|100	021|001	022|001	102|010	112|010	120|111	202|010	210|100	211|100	212|010
001|001	002|001	010|100	011|100	021|001	022|001	110|100	111|100	112|010	122|010	200|111	212|010	222|010
001|001	002|001	010|100	012|100	021|001	022|001	100|111	111|010	121|010	210|100	211|010	212|100	221|010
001|001	002|001	010|100	012|100	021|001	022|001	101|010	110|100	111|010	112|100	201|010	211|010	220|111
001|001	002|001	010|100	012|100	021|001	022|001	101|010	110|100	112|100	121|010	201|010	210|111	221|010
001|001	002|001	010|100	012|100	021|001	022|001	101|010	110|111	121|010	201|010	210|100	212|100	221|010
001|001	002|001	010|100	012|100	021|001	022|001	101|010	111|010	120|111	201|010	210|100	211|010	212|100
001|001	002|001	010|100	012|100	021|001	022|001	110|100	111|010	112|100	121|010	200|111	211|010	221|010
001|001	002|001	010|100	020|100	100|111	101|001	102|001	210|100	211|010	212|010	220|100	221|010	222|010
001|001	002|001	010|100	020|100	100|111	111|010	112|010	121|010	122|010	201|001	202|001	210|100	220|100
001|001	002|001	010|100	020|100	101|001	102|001	110|100	120|100	200|111	211|010	212|010	221|010	222|010
001|001	002|001	010|100	020|100	101|001	102|001	110|100	120|100	201|010	202|010	210|111	221|010	222|010
001|001	002|001	010|100	020|100	101|001	102|001	110|100	120|100	201|010	202|010	211|010	212|010	220|111
001|001	002|001	010|100	020|100	101|001	102|001	110|111	201|010	202|010	210|100	220|100	221|010	222|010
001|001	002|001	010|100	020|100	101|001	102|001	120|111	201|010	202|010	210|100	211|010	212|010	220|100
001|001	002|001	010|100	020|100	101|010	102|010	110|100	111|010	112|010	120|100	201|001	202|001	220|111
001|001	002|001	010|100	020|100	101|010	102|010	110|100	120|100	121|010	122|010	201|001	202|001	210|111
001|001	002|001	010|100	020|100	101|010	102|010	110|111	121|010	122|010	201|001	202|001	210|100	220|100
001|001	002|001	010|100	020|100	101|010	102|010	111|010	112|010	120|111	201|001	202|001	210|100	220|100
001|001	002|001	010|100	020|100	110|100	111|010	112|010	120|100	121|010	122|010	200|111	201|001	202|001
001|001	002|001	010|111	011|001	012|001	101|010	120|100	121|010	122|100	201|010	220|100	221|010	222|100
001|001	002|001	010|111	011|001	012|001	102|010	120|100	121|100	122|010	202|010	220|100	221|100	222|010
001|001	002|001	010|111	021|001	022|001	101|010	110|100	112|100	121|010	201|010	210|100	212|100	221|010
001|001	002|001	010|111	021|001	022|001	102|010	110|100	111|100	122|010	202|010	210|100	211|100	222|010
001|001	002|001	010|111	101|001	102|001	110|100	120|100	201|010	202|010	210|100	220|100	221|010	222|010
001|001	002|001	010|111	101|001	102|001	111|100	121|100	200|010	202|010	211|100	220|010	221|100	222|010
001|001	002|001	010|111	101|001	102|001	112|100	122|100	200|010	201|010	212|100	220|010	221|010	222|100
001|001	002|001	010|111	101|010	102|010	110|100	120|100	121|010	122|010	201|001	202|001	210|100	220|100
001|001	002|001	011|001	012|001	020|100	021|100	102|010	110|111	122|010	202|010	220|100	221|100	222|010
001|001	002|001	011|001	012|001	020|100	021|100	102|010	112|010	120|100	121|100	202|010	212|010	220|111
001|001	002|001	011|001	012|001	020|100	021|100	102|010	112|010	120|111	202|010	212|010	220|100	221|100
001|001	002|001	011|001	012|001	020|100	021|100	102|010	120|100	121|100	122|010	202|010	210|111	222|010
001|001	002|001	011|001	012|001	020|100	021|100	112|010	120|100	121|100	122|010	200|111	212|010	222|010
001|001	002|001	011|001	012|001	020|100	022|100	101|010	110|111	121|010	201|010	220|100	221|010	222|100
001|001	002|001	011|001	012|001	020|100	022|100	101|010	111|010	120|100	122|100	201|010	211|010	220|111
001|001	002|001	011|001	012|001	020|100	022|100	101|010	111|010	120|111	201|010	211|010	220|100	222|100
001|001	002|001	011|001	012|001	020|100	022|100	101|010	120|100	121|010	122|100	201|010	210|111	221|010
001|001	002|001	011|001	012|001	020|100	022|100	111|010	120|100	121|010	122|100	200|111	211|010	221|010
001|001	002|001	011|001	012|001	020|111	101|010	111|010	120|100	122|100	201|010	211|010	220|100	222|100
001|001	002|001	011|001	012|001	020|111	102|010	112|010	120|100	121|100	202|010	212|010	220|100	221|100
001|001	002|001	011|001	012|001	021|100	022|100	110|010	120|010	121|100	122|100	200|111	210|010	220|010
001|001	002|001	011|100	012|100	021|001	022|001	110|010	111|100	112|100	120|010	200|111	210|010	220|010
001|001	002|001	011|100	021|100	110|010	111|100	112|010	120|010	121|100	122|010	200|111	201|001	202|001
001|001	002|001	012|100	022|100	110|010	111|010	112|100	120|010	121|010	122|100	200|111	201|001	202|001
001|010	002|010	010|100	011|010	012|010	020|100	100|001	101|001	110|100	120|100	200|001	201|001	222|111
001|010	002|010	010|100	011|010	012|010	020|100	100|001	101|001	122|111	200|001	201|001	210|100	220|100
001|010	002|010	010|100	011|010	012|010	020|100	100|001	102|001	121|111	200|001	202|001	210|100	220|100
001|010	002|010	010|100	011|010	012|010	020|100	101|001	102|001	110|100	120|100	201|001	202|001	220|111
001|010	002|010	010|100	011|010	012|010	020|100	101|001	102|001	120|111	201|001	202|001	210|100	220|100
001|010	002|010	010|100	020|100	021|010	022|010	100|001	102|001	111|111	200|001	202|001	210|100	220|100
001|010	002|010	010|100	020|100	021|010	022|010	101|001	102|001	110|100	120|100	201|001	202|001	210|111
001|010	002|010	010|100	020|100	021|010	022|010	101|001	102|001	110|111	201|001	202|001	210|100	220|100
001|010	002|010	010|111	021|010	022|010	101|001	102|001	110|100	120|100	201|001	202|001	210|100	220|100
001|010	002|010	011|010	012|010	020|111	101|001	102|001	110|100	120|100	201|001	202|001	210|100	220|100
001|010	010|100	011|010	012|100	100|001	101|001	110|100	112|100	120|001	121|001	201|010	211|010	222|111
001|010	010|100	011|010	012|100	100|001	101|001	120|001	121|001	122|111	201|010	210|100	211|010	212|100
001|010	010|100	011|010	012|100	100|001	102|001	120|001	121|111	122|001	201|010	210|100	211|010	212|100
001|010	010|100	011|010	012|100	101|001	102|001	110|100	112|100	121|001	122|001	201|010	211|010	220|111
001|010	010|100	011|010	012|100	101|001	102|001	120|111	121|001	122|001	201|010	210|100	211|010	212|100
001|010	010|100	011|010	012|100	101|010	110|100	111|010	112|100	200|001	201|001	220|001	221|001	222|111
001|010	010|100	011|010	012|100	101|010	110|100	111|010	112|100	200|001	202|001	220|001	221|111	222|001
001|010	010|100	011|010	012|100	101|010	110|100	111|010	112|100	201|001	202|001	220|111	221|001	222|001
001|010	010|100	011|010	012|100	101|010	111|010	120|111	201|001	202|001	210|100	212|100	221|001	222|001
001|010	010|100	011|010	012|100	101|010	111|010	121|111	200|001	202|001	210|100	212|100	220|001	222|001
001|010	010|100	011|010	012|100	101|010	111|010	122|111	200|001	201|001	210|100	212|100	220|001	221|001
001|010	010|100	012|100	021|010	100|001	102|001	111|111	120|001	122|001	201|010	210|100	212|100	221|010
001|010	010|100	012|100	021|010	101|001	102|001	110|100	112|100	121|001	122|001	201|010	210|111	221|010
001|010	010|100	012|100	021|010	101|001	102|001	110|111	121|001	122|001	201|010	210|100	212|100	221|010
001|010	010|100	012|100	021|010	101|010	110|100	112|100	121|010	200|001	201|001	212|111	220|001	221|001
001|010	010|100	012|100	021|010	101|010	110|100	112|100	121|010	200|001	202|001	211|111	220|001	222|001
001|010	010|100	012|100	021|010	101|010	110|100	112|100	121|010	201|001	202|001	210|111	221|001	222|001
001|010	010|100	012|100	021|010	101|010	110|111	121|010	201|001	202|001	210|100	212|100	221|001	222|001
001|010	010|100	012|100	021|010	101|010	111|111	121|010	200|001	202|001	210|100	212|100	220|001	222|001
001|010	010|100	012|100	021|010	101|010	112|111	121|010	200|001	201|001	210|100	212|100	220|001	221|001
001|010	010|111	021|010	101|001	102|001	110|100	112|100	121|001	122|001	201|010	210|100	212|100	221|010
001|010	010|111	021|010	101|001	102|001	111|001	112|001	120|100	122|100	201|010	220|100	221|010	222|100
001|010	010|111	021|010	101|010	110|100	112|100	121|010	201|001	202|001	210|100	212|100	221|001	222|001
001|010	010|111	021|010	101|010	120|100	121|010	122|100	201|001	202|001	211|001	212|001	220|100	222|100
001|010	011|010	020|100	022|100	101|001	102|001	111|001	112|001	120|100	122|100	201|010	211|010	220|111
001|010	011|010	020|100	022|100	101|001	102|001	111|001	112|001	120|111	201|010	211|010	220|100	222|100
001|010	011|010	020|100	022|100	101|010	111|010	120|100	122|100	200|001	201|001	210|001	211|001	222|111
001|010	011|010	020|100	022|100	101|010	111|010	120|100	122|100	200|001	202|001	210|001	212|001	221|111
001|010	011|010	020|100	022|100	101|010	111|010	120|100	122|100	201|001	202|001	211|001	212|001	220|111
001|010	011|010	020|100	022|100	101|010	111|010	120|111	201|001	202|001	211|001	212|001	220|100	222|100
001|010	011|010	020|100	022|100	101|010	111|010	121|111	200|001	202|001	210|001	212|001	220|100	222|100
001|010	011|010	020|100	022|100	101|010	111|010	122|111	200|001	201|001	210|001	211|001	220|100	222|100
001|010	011|010	020|111	101|001	102|001	110|100	112|100	121|001	122|001	201|010	210|100	211|010	212|100
001|010	011|010	020|111	101|001	102|001	111|001	112|001	120|100	122|100	201|010	211|010	220|100	222|100
001|010	011|010	020|111	101|010	110|100	111|010	112|100	201|001	202|001	210|100	212|100	221|001	222|001
001|010	011|010	020|111	101|010	111|010	120|100	122|100	201|001	202|001	211|001	212|001	220|100	222|100
001|010	011|010	021|111	101|010	110|100	111|010	112|100	200|001	202|001	210|100	212|100	220|001	222|001
001|010	011|010	021|111	101|010	111|010	120|100	122|100	200|001	202|001	210|001	212|001	220|100	222|100
001|010	011|010	022|111	101|010	110|100	111|010	112|100	200|001	201|001	210|100	212|100	220|001	221|001
001|010	011|010	022|111	101|010	111|010	120|100	122|100	200|001	201|001	210|001	211|001	220|100	222|100
001|010	011|111	021|010	101|010	110|100	112|100	121|010	200|001	202|001	210|100	212|100	220|001	222|001
001|010	011|111	021|010	101|010	120|100	121|010	122|100	200|001	202|001	210|001	212|001	220|100	222|100
001|010	012|111	021|010	101|010	110|100	112|100	121|010	200|001	201|001	210|100	212|100	220|001	221|001
001|010	012|111	021|010	101|010	120|100	121|010	122|100	200|001	201|001	210|001	211|001	220|100	222|100
001|010	020|100	021|010	022|100	101|001	102|001	110|111	111|001	112|001	201|010	220|100	221|010	222|100
001|010	020|100	021|010	022|100	101|001	102|001	111|001	112|001	120|100	122|100	201|010	210|111	221|010
001|010	020|100	021|010	022|100	101|010	110|111	121|010	201|001	202|001	211|001	212|001	220|100	222|100
001|010	020|100	021|010	022|100	101|010	111|111	121|010	200|001	202|001	210|001	212|001	220|100	222|100
001|010	020|100	021|010	022|100	101|010	112|111	121|010	200|001	201|001	210|001	211|001	220|100	222|100
001|010	020|100	021|010	022|100	101|010	120|100	121|010	122|100	200|001	201|001	210|001	211|001	212|111
001|010	020|100	021|010	022|100	101|010	120|100	121|010	122|100	200|001	202|001	210|001	211|111	212|001
001|010	020|100	021|010	022|100	101|010	120|100	121|010	122|100	201|001	202|001	210|111	211|001	212|001
001|111	011|010	021|010	110|100	111|010	112|100	121|010	200|001	202|001	210|100	212|100	220|001	222|001
001|111	011|010	021|010	111|010	120|100	121|010	122|100	200|001	202|001	210|001	212|001	220|100	222|100
001|111	012|010	022|010	110|100	111|100	112|010	122|010	200|001	202|001	210|100	211|100	220|001	222|001
001|111	012|010	022|010	112|010	120|100	121|100	122|010	200|001	202|001	210|001	212|001	220|100	221|100
002|010	011|111	022|010	102|010	110|100	111|100	122|010	200|001	202|001	210|100	211|100	220|001	222|001
002|010	011|111	022|010	102|010	120|100	121|100	122|010	200|001	202|001	210|001	212|001	220|100	221|100
002|010	012|010	020|100	021|100	101|001	102|001	111|001	112|001	120|100	121|100	202|010	212|010	220|111
002|010	012|010	020|100	021|100	101|001	102|001	111|001	112|001	120|111	202|010	212|010	220|100	221|100
002|010	012|010	020|100	021|100	102|010	112|010	120|100	121|100	200|001	201|001	210|001	211|001	222|111
002|010	012|010	020|100	021|100	102|010	112|010	120|100	121|100	200|001	202|001	210|001	212|001	221|111
002|010	012|010	020|100	021|100	102|010	112|010	120|100	121|100	201|001	202|001	211|001	212|001	220|111
002|010	012|010	020|100	021|100	102|010	112|010	120|111	201|001	202|001	211|001	212|001	220|100	221|100
002|010	012|010	020|100	021|100	102|010	112|010	121|111	200|001	202|001	210|001	212|001	220|100	221|100
002|010	012|010	020|111	101|001	102|001	110|100	111|100	121|001	122|001	202|010	210|100	211|100	212|010
002|010	012|010	020|111	101|001	102|001	111|001	112|001	120|100	121|100	202|010	212|010	220|100	221|100
002|010	012|010	020|111	102|010	110|100	111|100	112|010	201|001	202|001	210|100	211|100	221|001	222|001
002|010	012|010	020|111	102|010	112|010	120|100	121|100	201|001	202|001	211|001	212|001	220|100	221|100
002|010	012|010	021|111	102|010	110|100	111|100	112|010	200|001	202|001	210|100	211|100	220|001	222|001
002|010	012|010	021|111	102|010	112|010	120|100	121|100	200|001	202|001	210|001	212|001	220|100	221|100
002|010	020|100	021|100	022|010	102|010	111|111	122|010	200|001	202|001	210|001	212|001	220|100	221|100


///--------------------
///14 Terms.
///--------------------
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	120|101	220|101	221|011	222|011
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	121|101	220|011	221|101	222|011
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	122|101	220|011	221|011	222|101
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|011	122|101	200|000	201|000	210|000	211|000	222|101
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|101	122|011	200|000	201|000	210|000	211|000	221|101
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|011	122|011	200|000	201|000	210|000	211|000	220|101
000|000	001|000	002|110	010|000	011|000	022|110	100|000	101|000	110|000	111|000	120|101	211|011	212|011	220|101
000|000	001|000	002|110	010|000	011|000	022|110	100|000	101|000	110|000	111|000	121|101	210|011	212|011	221|101
000|000	001|000	002|110	010|000	011|000	022|110	100|000	101|000	110|000	111|000	122|101	210|011	211|011	222|101
000|000	001|000	002|110	010|000	011|000	022|110	110|011	111|011	122|101	200|000	201|000	210|000	211|000	222|101
000|000	001|000	002|110	010|000	011|000	022|110	110|011	112|011	121|101	200|000	201|000	210|000	211|000	221|101
000|000	001|000	002|110	010|000	011|000	022|110	111|011	112|011	120|101	200|000	201|000	210|000	211|000	220|101
000|000	001|000	002|110	010|000	011|000	102|110	110|011	120|011	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	002|110	010|000	011|000	102|110	111|011	121|011	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	002|110	010|000	011|000	102|110	112|011	122|011	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	002|110	010|000	011|000	110|011	120|011	121|101	122|101	200|000	201|000	202|110	210|000	211|000
000|000	001|000	002|110	010|000	011|000	111|011	120|101	121|011	122|101	200|000	201|000	202|110	210|000	211|000
000|000	001|000	002|110	010|000	011|000	112|011	120|101	121|101	122|011	200|000	201|000	202|110	210|000	211|000
000|000	001|000	002|110	012|110	020|000	021|000	110|101	121|011	122|011	200|000	201|000	210|101	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	111|101	120|011	122|011	200|000	201|000	211|101	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	112|101	120|011	121|011	200|000	201|000	212|101	220|000	221|000
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|011	112|101	200|000	201|000	212|101	220|000	221|000
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|101	112|011	200|000	201|000	211|101	220|000	221|000
000|000	001|000	002|110	020|000	021|000	022|110	110|101	111|011	112|011	200|000	201|000	210|101	220|000	221|000
000|000	001|000	010|000	011|000	012|110	022|110	100|000	101|000	110|000	111|000	120|101	201|011	202|011	220|101
000|000	001|000	010|000	011|000	012|110	022|110	100|011	101|011	122|101	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	012|110	022|110	100|011	102|011	121|101	200|000	201|000	210|000	211|000	221|101
000|000	001|000	010|000	011|000	012|110	022|110	101|011	102|011	120|101	200|000	201|000	210|000	211|000	220|101
000|000	001|000	010|000	011|000	012|110	100|000	101|000	110|000	111|000	112|110	201|011	220|101	221|011	222|101
000|000	001|000	010|000	011|000	012|110	100|000	101|000	110|000	111|000	112|110	202|011	220|101	221|101	222|011
000|000	001|000	010|000	011|000	012|110	100|000	101|000	110|000	111|000	120|101	122|101	201|011	212|110	221|011
000|000	001|000	010|000	011|000	012|110	100|011	112|110	120|011	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	010|000	011|000	012|110	100|011	120|011	121|101	122|101	200|000	201|000	210|000	211|000	212|110
000|000	001|000	010|000	011|000	012|110	101|011	112|110	121|011	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	010|000	011|000	012|110	101|011	120|101	121|011	122|101	200|000	201|000	210|000	211|000	212|110
000|000	001|000	010|000	011|000	012|110	102|011	112|110	122|011	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	010|000	011|000	012|110	102|011	120|101	121|101	122|011	200|000	201|000	210|000	211|000	212|110
000|000	001|000	010|000	011|000	022|101	100|000	101|000	110|000	111|000	122|101	202|110	212|110	220|011	221|011
000|000	001|000	010|000	011|000	022|101	100|011	101|011	112|110	122|110	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	022|101	100|011	101|011	122|101	200|000	201|000	210|000	211|000	212|110	222|110
000|000	001|000	010|000	011|000	022|101	102|110	110|011	111|011	122|110	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	022|101	102|110	112|110	120|011	121|011	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	022|101	110|011	111|011	122|101	200|000	201|000	202|110	210|000	211|000	222|110
000|000	001|000	010|000	011|000	022|101	120|011	121|011	122|101	200|000	201|000	202|110	210|000	211|000	212|110
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|011	122|110	200|000	201|000	220|000	221|000	222|110
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|110	122|011	200|000	201|000	212|110	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|011	122|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	101|011	111|011	122|110	200|000	201|000	220|000	221|000	222|110
000|000	001|000	010|101	012|101	020|000	021|000	101|011	112|110	121|011	200|000	201|000	212|110	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	102|110	111|011	121|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	010|101	020|000	021|000	101|011	102|011	110|101	200|000	201|000	212|110	220|000	221|000	222|110
000|000	001|000	010|101	020|000	021|000	101|011	102|011	112|110	122|110	200|000	201|000	210|101	220|000	221|000
000|000	001|000	010|101	020|000	021|000	102|110	111|011	112|011	122|110	200|000	201|000	210|101	220|000	221|000
000|000	001|000	010|101	020|000	021|000	102|110	112|110	121|011	122|011	200|000	201|000	210|101	220|000	221|000
000|000	001|000	010|101	020|000	021|000	110|101	111|011	112|011	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	010|101	020|000	021|000	110|101	121|011	122|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	011|101	012|101	020|000	021|000	102|110	110|011	120|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	011|101	020|000	021|000	102|110	110|011	112|011	122|110	200|000	201|000	211|101	220|000	221|000
000|000	001|000	011|101	020|000	021|000	102|110	112|110	120|011	122|011	200|000	201|000	211|101	220|000	221|000
000|000	001|000	011|101	020|000	021|000	110|011	111|101	112|011	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	011|101	020|000	021|000	111|101	120|011	122|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	012|101	020|000	021|000	102|110	110|011	111|011	122|110	200|000	201|000	212|101	220|000	221|000
000|000	001|000	012|101	020|000	021|000	102|110	112|110	120|011	121|011	200|000	201|000	212|101	220|000	221|000
000|000	001|000	012|101	020|000	021|000	110|011	111|011	112|101	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	012|101	020|000	021|000	112|101	120|011	121|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|110	002|000	011|110	020|000	022|000	110|101	121|011	122|011	200|000	202|000	210|101	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	111|101	120|011	122|011	200|000	202|000	211|101	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	112|101	120|011	121|011	200|000	202|000	212|101	220|000	222|000
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|011	112|101	200|000	202|000	212|101	220|000	222|000
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|101	112|011	200|000	202|000	211|101	220|000	222|000
000|000	001|110	002|000	020|000	021|110	022|000	110|101	111|011	112|011	200|000	202|000	210|101	220|000	222|000
000|000	002|000	011|101	012|101	020|000	022|000	101|110	110|011	120|011	200|000	201|110	202|000	220|000	222|000
000|000	002|000	011|101	020|000	022|000	101|110	110|011	112|011	121|110	200|000	202|000	211|101	220|000	222|000
000|000	002|000	011|101	020|000	022|000	101|110	111|110	120|011	122|011	200|000	202|000	211|101	220|000	222|000
000|000	002|000	011|101	020|000	022|000	111|101	120|011	122|011	200|000	201|110	202|000	211|110	220|000	222|000
000|000	002|000	012|101	020|000	022|000	112|101	120|011	121|011	200|000	201|110	202|000	211|110	220|000	222|000
000|011	001|011	002|101	102|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000	222|110
000|011	001|011	002|101	102|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	221|110	222|000
000|011	001|011	002|101	102|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	220|110	221|000	222|000
000|011	001|011	002|101	110|000	111|000	112|110	120|000	121|000	122|110	202|101	210|000	211|000	220|000	221|000
000|011	001|011	002|101	110|000	111|110	112|000	120|000	121|110	122|000	202|101	210|000	212|000	220|000	222|000
000|011	001|011	002|101	110|110	111|000	112|000	120|110	121|000	122|000	202|101	211|000	212|000	221|000	222|000
000|011	001|011	010|110	020|110	101|000	102|000	111|000	112|000	122|101	201|000	202|000	211|000	212|000	222|101
000|011	001|011	010|110	020|110	101|000	102|000	112|101	121|000	122|000	201|000	202|000	212|101	221|000	222|000
000|011	001|011	010|110	020|110	102|101	111|000	112|000	121|000	122|000	202|101	211|000	212|000	221|000	222|000
000|011	001|011	011|110	021|110	100|000	102|000	110|000	112|000	122|101	200|000	202|000	210|000	212|000	222|101
000|011	001|011	011|110	021|110	100|000	102|000	112|101	120|000	122|000	200|000	202|000	212|101	220|000	222|000
000|011	001|011	011|110	021|110	102|101	110|000	112|000	120|000	122|000	202|101	210|000	212|000	220|000	222|000
000|011	001|011	012|101	100|000	101|000	112|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000	222|110
000|011	001|011	012|101	100|000	101|000	112|110	120|000	121|000	122|110	200|000	201|000	212|101	220|000	221|000
000|011	001|011	012|101	100|000	102|000	111|110	120|000	121|110	122|000	200|000	202|000	212|101	220|000	222|000
000|011	001|011	012|101	100|000	102|000	112|101	120|000	122|000	200|000	202|000	211|110	220|000	221|110	222|000
000|011	001|011	012|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	212|101	221|000	222|000
000|011	001|011	012|101	101|000	102|000	112|101	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
000|011	001|011	012|110	022|110	100|000	101|000	110|000	111|000	122|101	200|000	201|000	210|000	211|000	222|101
000|011	001|011	012|110	022|110	100|000	101|000	112|101	120|000	121|000	200|000	201|000	212|101	220|000	221|000
000|011	001|011	012|110	022|110	102|101	110|000	111|000	120|000	121|000	202|101	210|000	211|000	220|000	221|000
000|011	001|011	022|101	100|000	101|000	110|000	111|000	112|110	122|110	200|000	201|000	210|000	211|000	222|101
000|011	001|011	022|101	100|000	101|000	110|000	111|000	122|101	200|000	201|000	210|000	211|000	212|110	222|110
000|011	001|011	022|101	100|000	102|000	110|000	111|110	112|000	121|110	200|000	202|000	210|000	212|000	222|101
000|011	001|011	022|101	100|000	102|000	110|000	112|000	122|101	200|000	202|000	210|000	211|110	212|000	221|110
000|011	001|011	022|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	211|000	212|000	222|101
000|011	001|011	022|101	101|000	102|000	111|000	112|000	122|101	201|000	202|000	210|110	211|000	212|000	220|110
000|011	001|101	002|011	101|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000	222|110
000|011	001|101	002|011	101|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	221|110	222|000
000|011	001|101	002|011	101|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	220|110	221|000	222|000
000|011	001|101	002|011	110|000	111|000	112|110	120|000	121|000	122|110	201|101	210|000	211|000	220|000	221|000
000|011	001|101	002|011	110|000	111|110	112|000	120|000	121|110	122|000	201|101	210|000	212|000	220|000	222|000
000|011	001|101	002|011	110|110	111|000	112|000	120|110	121|000	122|000	201|101	211|000	212|000	221|000	222|000
000|011	001|101	002|101	020|011	110|000	111|000	112|110	120|000	121|000	210|000	211|000	212|110	220|000	221|000
000|011	001|101	002|101	020|011	110|000	111|110	112|000	120|000	122|000	210|000	211|110	212|000	220|000	222|000
000|011	001|101	002|101	020|011	110|110	111|000	112|000	121|000	122|000	210|110	211|000	212|000	221|000	222|000
000|011	002|011	011|101	100|000	101|000	111|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000	222|110
000|011	002|011	011|101	100|000	101|000	112|110	120|000	121|000	122|110	200|000	201|000	211|101	220|000	221|000
000|011	002|011	011|101	100|000	102|000	111|101	120|000	122|000	200|000	202|000	211|110	220|000	221|110	222|000
000|011	002|011	011|101	100|000	102|000	111|110	120|000	121|110	122|000	200|000	202|000	211|101	220|000	222|000
000|011	002|011	011|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	211|101	221|000	222|000
000|011	002|011	011|101	101|000	102|000	111|101	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
000|011	002|011	011|110	021|110	100|000	102|000	110|000	112|000	121|101	200|000	202|000	210|000	212|000	221|101
000|011	002|011	011|110	021|110	100|000	102|000	111|101	120|000	122|000	200|000	202|000	211|101	220|000	222|000
000|011	002|011	011|110	021|110	101|101	110|000	112|000	120|000	122|000	201|101	210|000	212|000	220|000	222|000
000|011	002|011	012|110	022|110	100|000	101|000	110|000	111|000	121|101	200|000	201|000	210|000	211|000	221|101
000|011	002|011	012|110	022|110	100|000	101|000	111|101	120|000	121|000	200|000	201|000	211|101	220|000	221|000
000|011	002|011	012|110	022|110	101|101	110|000	111|000	120|000	121|000	201|101	210|000	211|000	220|000	221|000
000|011	002|011	021|101	100|000	101|000	110|000	111|000	112|110	122|110	200|000	201|000	210|000	211|000	221|101
000|011	002|011	021|101	100|000	101|000	110|000	111|000	121|101	200|000	201|000	210|000	211|000	212|110	222|110
000|011	002|011	021|101	100|000	102|000	110|000	111|110	112|000	121|110	200|000	202|000	210|000	212|000	221|101
000|011	002|011	021|101	100|000	102|000	110|000	112|000	121|101	200|000	202|000	210|000	211|110	212|000	221|110
000|011	002|011	021|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	211|000	212|000	221|101
000|011	002|011	021|101	101|000	102|000	111|000	112|000	121|101	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	010|101	011|101	021|000	022|000	100|110	101|000	102|000	121|000	122|000	200|110	212|011	222|011
001|000	002|000	010|101	011|101	021|000	022|000	100|110	112|011	122|011	200|110	201|000	202|000	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|110	121|000	122|000	202|011	210|110	222|011
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	120|110	121|000	122|000	202|011	212|011	220|110
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|110	122|011	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	102|011	112|011	120|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	100|110	101|000	102|000	121|000	122|000	200|110	211|011	221|011
001|000	002|000	010|101	012|101	021|000	022|000	100|110	111|011	121|011	200|110	201|000	202|000	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|110	121|000	122|000	201|011	210|110	221|011
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	120|110	121|000	122|000	201|011	211|011	220|110
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|110	121|011	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	101|011	111|011	120|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	100|110	101|000	102|000	110|110	121|000	122|000	210|101	221|011	222|011
001|000	002|000	010|101	021|000	022|000	100|110	101|000	102|000	120|110	121|000	122|000	210|101	211|011	212|011
001|000	002|000	010|101	021|000	022|000	100|110	110|110	121|011	122|011	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|101	021|000	022|000	100|110	111|011	112|011	120|110	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|101	121|000	122|000	200|110	210|110	221|011	222|011
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|101	121|000	122|000	200|110	211|011	212|011	220|110
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|101	121|000	122|000	201|011	202|011	210|110	220|110
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	201|011	202|011	210|101
001|000	002|000	010|101	021|000	022|000	101|011	102|011	110|101	201|000	202|000	210|110	220|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	101|011	102|011	110|110	120|110	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|101	021|000	022|000	110|101	111|011	112|011	200|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	110|101	121|011	122|011	200|110	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	201|011	202|011	220|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	121|101	200|011	202|011	221|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	122|101	200|011	201|011	222|101
001|000	002|000	010|110	011|000	012|000	020|110	101|011	102|011	120|101	201|000	202|000	211|000	212|000	220|101
001|000	002|000	010|110	011|000	012|000	101|000	102|000	110|110	111|000	112|000	200|011	220|011	221|101	222|101
001|000	002|000	010|110	011|000	012|000	101|000	102|000	110|110	111|000	112|000	201|011	220|101	221|011	222|101
001|000	002|000	010|110	011|000	012|000	101|000	102|000	110|110	111|000	112|000	202|011	220|101	221|101	222|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	120|101	121|101	202|011	210|110	222|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	120|101	122|101	201|011	210|110	221|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	121|101	122|101	200|011	210|110	220|011
001|000	002|000	010|110	011|000	012|000	101|011	110|110	121|011	201|000	202|000	211|000	212|000	220|101	222|101
001|000	002|000	010|110	011|000	012|000	101|011	120|101	121|011	122|101	201|000	202|000	210|110	211|000	212|000
001|000	002|000	010|110	011|000	012|000	102|011	110|110	122|011	201|000	202|000	211|000	212|000	220|101	221|101
001|000	002|000	010|110	011|000	012|000	102|011	120|101	121|101	122|011	201|000	202|000	210|110	211|000	212|000
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|101	121|000	122|000	201|011	202|011	210|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	111|101	121|000	122|000	200|011	202|011	211|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	112|101	121|000	122|000	200|011	201|011	212|101
001|000	002|000	010|110	020|110	021|000	022|000	101|011	102|011	110|101	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	202|011	210|110	222|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	201|011	210|110	221|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|110	121|000	122|000	200|011	211|101	212|101	220|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|110	121|000	122|000	201|011	210|101	212|101	221|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|110	121|000	122|000	202|011	210|101	211|101	222|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	111|101	112|101	121|000	122|000	200|011	210|110	220|011
001|000	002|000	010|110	021|000	022|000	101|011	110|101	112|101	121|011	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|110	021|000	022|000	101|011	110|110	121|011	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|110	021|000	022|000	102|011	110|101	111|101	122|011	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|110	021|000	022|000	102|011	110|110	122|011	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	110|110	111|000	112|000	202|011	210|110	222|011
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	111|000	112|000	120|110	202|011	212|011	220|110
001|000	002|000	011|000	012|000	020|101	021|101	102|011	110|110	122|011	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	020|101	021|101	102|011	112|011	120|110	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	110|110	111|000	112|000	201|011	210|110	221|011
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	111|000	112|000	120|110	201|011	211|011	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|011	110|110	121|011	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	020|101	022|101	101|011	111|011	120|110	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	101|000	102|000	110|110	111|000	112|000	120|110	201|011	202|011	220|101
001|000	002|000	011|000	012|000	020|101	101|000	102|000	111|000	112|000	120|101	200|110	210|110	221|011	222|011
001|000	002|000	011|000	012|000	020|101	101|000	102|000	111|000	112|000	120|101	200|110	211|011	212|011	220|110
001|000	002|000	011|000	012|000	020|101	101|000	102|000	111|000	112|000	120|101	201|011	202|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	101|011	102|011	110|110	120|110	201|000	202|000	211|000	212|000	220|101
001|000	002|000	011|000	012|000	020|101	101|011	102|011	120|101	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	111|011	112|011	120|101	200|110	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	120|101	121|011	122|011	200|110	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	121|101	202|011	212|011	220|110
001|000	002|000	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	122|101	201|011	211|011	220|110
001|000	002|000	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|110	201|011	211|011	220|101	222|101
001|000	002|000	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|110	202|011	212|011	220|101	221|101
001|000	002|000	011|000	012|000	020|110	101|011	111|011	120|101	122|101	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|110	101|011	111|011	120|110	201|000	202|000	211|000	212|000	220|101	222|101
001|000	002|000	011|000	012|000	020|110	102|011	112|011	120|101	121|101	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|110	102|011	112|011	120|110	201|000	202|000	211|000	212|000	220|101	221|101
001|000	002|000	011|000	012|000	021|101	110|011	112|011	121|101	200|110	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	021|101	120|011	121|101	122|011	200|110	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	022|101	110|011	111|011	122|101	200|110	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	022|101	120|011	121|011	122|101	200|110	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|101	021|000	022|000	110|011	111|101	112|011	200|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	011|101	021|000	022|000	111|101	120|011	122|011	200|110	201|000	202|000	210|110	221|000	222|000
001|000	002|000	012|101	021|000	022|000	110|011	111|011	112|101	200|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	012|101	021|000	022|000	112|101	120|011	121|011	200|110	201|000	202|000	210|110	221|000	222|000
001|011	002|011	010|101	101|000	102|000	110|101	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
001|011	002|011	010|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	210|101	221|000	222|000
001|011	002|011	010|110	020|110	100|101	111|000	112|000	121|000	122|000	200|101	211|000	212|000	221|000	222|000
001|011	002|011	010|110	020|110	101|000	102|000	110|101	121|000	122|000	201|000	202|000	210|101	221|000	222|000
001|011	002|011	010|110	020|110	101|000	102|000	111|000	112|000	120|101	201|000	202|000	211|000	212|000	220|101
001|011	002|011	020|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101
001|011	002|011	020|101	101|000	102|000	111|000	112|000	120|101	201|000	202|000	210|110	211|000	212|000	220|110
001|011	010|101	011|011	012|101	101|000	102|000	120|110	121|000	122|000	201|000	202|000	220|110	221|000	222|000
001|011	010|101	012|101	021|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	210|110	221|000	222|000
001|011	010|110	021|011	100|101	102|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	221|000	222|000
001|011	010|110	021|011	101|000	102|000	110|101	112|101	121|000	122|000	201|000	202|000	210|110	221|000	222|000
001|011	010|110	021|011	101|000	102|000	110|110	111|000	112|000	201|000	202|000	211|000	212|000	220|101	222|101
001|011	010|110	021|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	210|101	212|101	221|000	222|000
001|011	010|110	021|011	101|000	102|000	111|000	112|000	120|101	122|101	201|000	202|000	210|110	211|000	212|000
001|011	010|110	021|011	110|110	111|000	112|000	121|000	122|000	200|101	202|101	211|000	212|000	221|000	222|000
001|011	011|011	020|101	022|101	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|110
001|011	011|011	020|110	101|000	102|000	110|101	112|101	121|000	122|000	201|000	202|000	220|110	221|000	222|000
001|011	011|011	020|110	101|000	102|000	111|000	112|000	120|101	122|101	201|000	202|000	211|000	212|000	220|110
001|011	011|011	020|110	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101	222|101
001|011	011|011	020|110	101|000	102|000	120|110	121|000	122|000	201|000	202|000	210|101	212|101	221|000	222|000
001|011	011|011	020|110	111|000	112|000	120|110	121|000	122|000	200|101	202|101	211|000	212|000	221|000	222|000
001|011	011|011	021|110	110|000	112|000	120|000	121|110	122|000	200|101	202|101	210|000	212|000	220|000	222|000
001|011	011|011	022|110	110|000	111|000	120|000	121|000	122|110	200|101	202|101	210|000	211|000	220|000	221|000
001|011	011|110	021|011	110|000	111|110	112|000	120|000	122|000	200|101	202|101	210|000	212|000	220|000	222|000
001|011	012|110	021|011	110|000	111|000	112|110	120|000	121|000	200|101	202|101	210|000	211|000	220|000	221|000
001|011	020|101	021|011	022|101	101|000	102|000	110|110	111|000	112|000	201|000	202|000	210|110	211|000	212|000
001|110	011|011	021|011	101|110	110|000	112|000	120|000	122|000	200|101	202|101	210|000	212|000	220|000	222|000
001|110	011|110	020|011	021|011	102|101	110|000	112|000	120|000	122|000	202|101	210|000	212|000	220|000	222|000
002|011	011|110	022|011	110|000	111|110	112|000	120|000	122|000	200|101	201|101	210|000	212|000	220|000	222|000
002|011	012|011	020|101	021|101	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|110
002|011	012|011	020|110	101|000	102|000	111|000	112|000	120|101	121|101	201|000	202|000	211|000	212|000	220|110
002|011	012|011	020|110	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101	221|101
002|011	012|011	020|110	101|000	102|000	120|110	121|000	122|000	201|000	202|000	210|101	211|101	221|000	222|000
002|011	012|011	020|110	111|000	112|000	120|110	121|000	122|000	200|101	201|101	211|000	212|000	221|000	222|000
002|011	020|101	021|101	022|011	101|000	102|000	110|110	111|000	112|000	201|000	202|000	210|110	211|000	212|000


///--------------------
///15 Terms.
///--------------------
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	102|110	110|000	111|000	112|110	220|011	221|011	222|101
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	102|110	110|000	111|000	112|110	220|011	221|101	222|011
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	102|110	110|000	111|000	112|110	220|011	221|101	222|101
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	120|101	121|101	202|110	212|110	222|011
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	120|101	121|101	220|101	221|101	222|011
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	120|101	122|101	202|110	212|110	221|011
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	120|101	122|101	220|101	221|011	222|101
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	120|101	202|110	212|110	221|011	222|011
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	121|101	122|101	202|110	212|110	220|011
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	121|101	122|101	220|011	221|101	222|101
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	121|101	202|110	212|110	220|011	222|011
000|000	001|000	002|110	010|000	011|000	012|110	100|000	101|000	110|000	111|000	122|101	202|110	212|110	220|011	221|011
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	120|011	121|011	200|000	201|000	210|000	211|000	222|101
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	120|011	122|011	200|000	201|000	210|000	211|000	221|101
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	120|011	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	121|011	122|011	200|000	201|000	210|000	211|000	220|101
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	121|011	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	002|110	010|000	011|000	012|110	102|110	112|110	122|011	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|011	122|101	200|000	201|000	202|110	210|000	211|000	212|110
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|101	122|011	200|000	201|000	202|110	210|000	211|000	212|110
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|101	122|101	200|000	201|000	202|110	210|000	211|000	212|110
000|000	001|000	002|110	010|000	011|000	012|110	120|011	121|101	122|101	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|011	122|011	200|000	201|000	202|110	210|000	211|000	212|110
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|011	122|101	200|000	201|000	202|110	210|000	211|000	212|110
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|011	122|101	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|101	122|011	200|000	201|000	202|110	210|000	211|000	212|110
000|000	001|000	002|110	010|000	011|000	012|110	120|101	121|101	122|011	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	002|110	010|000	011|000	022|110	100|000	101|000	110|000	111|000	120|101	121|101	202|110	212|011	222|110
000|000	001|000	002|110	010|000	011|000	022|110	100|000	101|000	110|000	111|000	120|101	121|101	212|011	220|101	221|101
000|000	001|000	002|110	010|000	011|000	022|110	100|000	101|000	110|000	111|000	120|101	122|101	202|110	211|011	222|110
000|000	001|000	002|110	010|000	011|000	022|110	100|000	101|000	110|000	111|000	120|101	122|101	211|011	220|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	100|000	101|000	110|000	111|000	120|101	202|110	211|011	212|011	222|110
000|000	001|000	002|110	010|000	011|000	022|110	100|000	101|000	110|000	111|000	121|101	122|101	210|011	221|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	102|110	110|011	111|011	122|110	200|000	201|000	210|000	211|000	222|101
000|000	001|000	002|110	010|000	011|000	022|110	102|110	110|011	112|011	122|110	200|000	201|000	210|000	211|000	221|101
000|000	001|000	002|110	010|000	011|000	022|110	102|110	110|011	122|110	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	102|110	111|011	112|011	122|110	200|000	201|000	210|000	211|000	220|101
000|000	001|000	002|110	010|000	011|000	022|110	102|110	111|011	122|110	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	102|110	112|011	122|110	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	002|110	010|000	011|000	022|110	110|011	111|011	122|101	200|000	201|000	202|110	210|000	211|000	222|110
000|000	001|000	002|110	010|000	011|000	022|110	110|011	112|011	121|101	200|000	201|000	202|110	210|000	211|000	222|110
000|000	001|000	002|110	010|000	011|000	022|110	110|011	121|101	122|101	200|000	201|000	202|110	210|000	211|000	222|110
000|000	001|000	002|110	010|000	011|000	022|110	110|011	121|101	122|101	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	111|011	112|011	120|101	200|000	201|000	202|110	210|000	211|000	222|110
000|000	001|000	002|110	010|000	011|000	022|110	111|011	120|101	122|101	200|000	201|000	202|110	210|000	211|000	222|110
000|000	001|000	002|110	010|000	011|000	022|110	111|011	120|101	122|101	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	002|110	010|000	011|000	022|110	112|011	120|101	121|101	200|000	201|000	202|110	210|000	211|000	222|110
000|000	001|000	002|110	010|000	011|000	022|110	112|011	120|101	121|101	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	002|110	010|000	011|000	100|000	101|000	110|000	111|000	120|101	121|101	212|011	220|101	221|101	222|011
000|000	001|000	002|110	010|000	011|000	100|000	101|000	110|000	111|000	120|101	122|101	211|011	220|101	221|011	222|101
000|000	001|000	002|110	010|000	011|000	100|000	101|000	110|000	111|000	120|101	211|011	212|011	220|101	221|011	222|011
000|000	001|000	002|110	010|000	011|000	102|110	110|011	111|011	120|011	121|011	200|000	201|000	210|000	211|000	222|101
000|000	001|000	002|110	010|000	011|000	102|110	110|011	112|011	120|011	122|011	200|000	201|000	210|000	211|000	221|101
000|000	001|000	002|110	010|000	011|000	102|110	111|011	112|011	121|011	122|011	200|000	201|000	210|000	211|000	220|101
000|000	001|000	002|110	010|000	011|000	110|011	111|011	120|011	121|011	122|101	200|000	201|000	202|110	210|000	211|000
000|000	001|000	002|110	010|000	011|000	110|011	111|011	120|011	121|011	122|101	200|000	201|000	210|000	211|000	222|101
000|000	001|000	002|110	010|000	011|000	110|011	112|011	120|011	121|101	122|011	200|000	201|000	202|110	210|000	211|000
000|000	001|000	002|110	010|000	011|000	110|011	112|011	120|011	121|101	122|011	200|000	201|000	210|000	211|000	221|101
000|000	001|000	002|110	010|000	011|000	110|011	120|011	121|101	122|101	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	002|110	010|000	011|000	111|011	112|011	120|101	121|011	122|011	200|000	201|000	202|110	210|000	211|000
000|000	001|000	002|110	010|000	011|000	111|011	112|011	120|101	121|011	122|011	200|000	201|000	210|000	211|000	220|101
000|000	001|000	002|110	010|000	011|000	111|011	120|101	121|011	122|101	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	002|110	010|000	011|000	112|011	120|101	121|101	122|011	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	002|110	012|110	020|000	021|000	102|110	112|110	120|011	121|011	200|000	201|000	212|101	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	102|110	112|110	120|011	122|011	200|000	201|000	211|101	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	102|110	112|110	120|011	200|000	201|000	211|101	212|101	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	110|101	111|101	122|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	110|101	111|101	122|011	200|000	201|000	210|101	211|101	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	110|101	112|101	121|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	110|101	112|101	121|011	200|000	201|000	210|101	212|101	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	110|101	121|011	122|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	111|101	112|101	120|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	111|101	112|101	120|011	200|000	201|000	211|101	212|101	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	111|101	120|011	122|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	002|110	012|110	020|000	021|000	112|101	120|011	121|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|011	112|101	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|101	112|011	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|101	112|101	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	002|110	020|000	021|000	022|110	110|011	111|101	112|101	200|000	201|000	211|101	212|101	220|000	221|000
000|000	001|000	002|110	020|000	021|000	022|110	110|101	111|011	112|101	200|000	201|000	210|101	212|101	220|000	221|000
000|000	001|000	002|110	020|000	021|000	022|110	110|101	111|101	112|011	200|000	201|000	210|101	211|101	220|000	221|000
000|000	001|000	002|110	020|000	021|000	110|011	111|011	112|101	120|011	121|011	200|000	201|000	212|101	220|000	221|000
000|000	001|000	002|110	020|000	021|000	110|011	111|101	112|011	120|011	122|011	200|000	201|000	211|101	220|000	221|000
000|000	001|000	002|110	020|000	021|000	110|011	111|101	112|101	120|011	200|000	201|000	211|101	212|101	220|000	221|000
000|000	001|000	010|000	011|000	012|110	022|110	100|000	101|000	110|000	111|000	112|110	122|110	201|011	202|011	220|101
000|000	001|000	010|000	011|000	012|110	022|110	100|000	101|000	110|000	111|000	112|110	122|110	201|011	220|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	100|000	101|000	110|000	111|000	112|110	122|110	202|011	220|101	221|101
000|000	001|000	010|000	011|000	012|110	022|110	100|000	101|000	110|000	111|000	120|101	121|101	202|011	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	100|000	101|000	110|000	111|000	120|101	122|101	201|011	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	100|000	101|000	110|000	111|000	120|101	122|101	201|011	220|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	100|011	101|011	112|110	122|110	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	012|110	022|110	100|011	101|011	122|101	200|000	201|000	210|000	211|000	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	100|011	102|011	112|110	122|110	200|000	201|000	210|000	211|000	221|101
000|000	001|000	010|000	011|000	012|110	022|110	100|011	102|011	121|101	200|000	201|000	210|000	211|000	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	100|011	112|110	122|110	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	100|011	121|101	122|101	200|000	201|000	210|000	211|000	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	100|011	121|101	122|101	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	101|011	102|011	112|110	122|110	200|000	201|000	210|000	211|000	220|101
000|000	001|000	010|000	011|000	012|110	022|110	101|011	102|011	120|101	200|000	201|000	210|000	211|000	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	101|011	112|110	122|110	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	101|011	120|101	122|101	200|000	201|000	210|000	211|000	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	101|011	120|101	122|101	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	010|000	011|000	012|110	022|110	102|011	112|110	122|110	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	010|000	011|000	012|110	022|110	102|011	120|101	121|101	200|000	201|000	210|000	211|000	212|110	222|110
000|000	001|000	010|000	011|000	012|110	022|110	102|011	120|101	121|101	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	010|000	011|000	012|110	100|011	101|011	112|110	120|011	121|011	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	012|110	100|011	101|011	120|011	121|011	122|101	200|000	201|000	210|000	211|000	212|110
000|000	001|000	010|000	011|000	012|110	100|011	101|011	120|011	121|011	122|101	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	012|110	100|011	102|011	112|110	120|011	122|011	200|000	201|000	210|000	211|000	221|101
000|000	001|000	010|000	011|000	012|110	100|011	102|011	120|011	121|101	122|011	200|000	201|000	210|000	211|000	212|110
000|000	001|000	010|000	011|000	012|110	100|011	102|011	120|011	121|101	122|011	200|000	201|000	210|000	211|000	221|101
000|000	001|000	010|000	011|000	012|110	100|011	120|011	121|101	122|101	200|000	201|000	210|000	211|000	221|101	222|101
000|000	001|000	010|000	011|000	012|110	101|011	102|011	112|110	121|011	122|011	200|000	201|000	210|000	211|000	220|101
000|000	001|000	010|000	011|000	012|110	101|011	102|011	120|101	121|011	122|011	200|000	201|000	210|000	211|000	212|110
000|000	001|000	010|000	011|000	012|110	101|011	102|011	120|101	121|011	122|011	200|000	201|000	210|000	211|000	220|101
000|000	001|000	010|000	011|000	012|110	101|011	120|101	121|011	122|101	200|000	201|000	210|000	211|000	220|101	222|101
000|000	001|000	010|000	011|000	012|110	102|011	120|101	121|101	122|011	200|000	201|000	210|000	211|000	220|101	221|101
000|000	001|000	010|000	011|000	022|101	100|011	101|011	110|011	111|011	122|101	200|000	201|000	210|000	211|000	222|110
000|000	001|000	010|000	011|000	022|101	100|011	101|011	110|011	111|011	122|110	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	022|101	100|011	101|011	110|011	111|011	122|110	200|000	201|000	210|000	211|000	222|110
000|000	001|000	010|000	011|000	022|101	100|011	101|011	112|110	120|011	121|011	200|000	201|000	210|000	211|000	212|110
000|000	001|000	010|000	011|000	022|101	100|011	101|011	112|110	120|011	121|011	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	022|101	100|011	101|011	112|110	122|110	200|000	201|000	210|000	211|000	212|110	222|110
000|000	001|000	010|000	011|000	022|101	100|011	101|011	120|011	121|011	122|101	200|000	201|000	210|000	211|000	212|110
000|000	001|000	010|000	011|000	022|101	102|110	110|011	111|011	120|011	121|011	200|000	201|000	202|110	210|000	211|000
000|000	001|000	010|000	011|000	022|101	102|110	110|011	111|011	120|011	121|011	200|000	201|000	210|000	211|000	222|101
000|000	001|000	010|000	011|000	022|101	102|110	110|011	111|011	122|110	200|000	201|000	202|110	210|000	211|000	222|110
000|000	001|000	010|000	011|000	022|101	102|110	112|110	120|011	121|011	200|000	201|000	202|110	210|000	211|000	212|110
000|000	001|000	010|000	011|000	022|101	110|011	111|011	120|011	121|011	122|101	200|000	201|000	202|110	210|000	211|000
000|000	001|000	010|101	011|101	020|000	021|000	102|011	110|101	111|101	112|011	200|000	201|000	220|000	221|000	222|110
000|000	001|000	010|101	011|101	020|000	021|000	102|011	110|101	111|101	122|011	200|000	201|000	212|110	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	102|011	110|101	111|101	200|000	201|000	212|110	220|000	221|000	222|110
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|011	122|110	200|000	201|000	210|101	211|101	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|110	122|011	200|000	201|000	210|101	211|101	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|110	122|110	200|000	201|000	210|101	211|101	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	102|011	112|110	122|110	200|000	201|000	212|110	220|000	221|000	222|110
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|011	122|011	200|000	201|000	210|101	211|101	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|011	122|110	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|011	122|110	200|000	201|000	210|101	211|101	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|110	122|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	102|110	112|110	122|011	200|000	201|000	210|101	211|101	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	110|101	111|101	112|011	122|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	010|101	011|101	020|000	021|000	110|101	111|101	112|011	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	010|101	011|101	020|000	021|000	110|101	111|101	122|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	101|011	110|101	111|011	112|101	200|000	201|000	220|000	221|000	222|110
000|000	001|000	010|101	012|101	020|000	021|000	101|011	110|101	112|101	121|011	200|000	201|000	212|110	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	101|011	110|101	112|101	200|000	201|000	212|110	220|000	221|000	222|110
000|000	001|000	010|101	012|101	020|000	021|000	101|011	111|011	122|110	200|000	201|000	210|101	212|101	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	101|011	112|110	121|011	200|000	201|000	210|101	212|101	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	101|011	112|110	122|110	200|000	201|000	210|101	212|101	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	101|011	112|110	122|110	200|000	201|000	212|110	220|000	221|000	222|110
000|000	001|000	010|101	012|101	020|000	021|000	102|110	111|011	121|011	200|000	201|000	210|101	212|101	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	102|110	111|011	122|110	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	010|101	012|101	020|000	021|000	102|110	111|011	122|110	200|000	201|000	210|101	212|101	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	102|110	112|110	121|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	102|110	112|110	121|011	200|000	201|000	210|101	212|101	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	110|101	111|011	112|101	121|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	010|101	012|101	020|000	021|000	110|101	111|011	112|101	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	010|101	012|101	020|000	021|000	110|101	112|101	121|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	010|101	020|000	021|000	101|011	102|011	110|101	111|011	112|011	200|000	201|000	220|000	221|000	222|110
000|000	001|000	010|101	020|000	021|000	101|011	102|011	110|101	121|011	122|011	200|000	201|000	212|110	220|000	221|000
000|000	001|000	010|101	020|000	021|000	101|011	102|011	111|011	112|011	122|110	200|000	201|000	210|101	220|000	221|000
000|000	001|000	010|101	020|000	021|000	101|011	102|011	111|011	112|011	122|110	200|000	201|000	220|000	221|000	222|110
000|000	001|000	010|101	020|000	021|000	101|011	102|011	112|110	121|011	122|011	200|000	201|000	210|101	220|000	221|000
000|000	001|000	010|101	020|000	021|000	101|011	102|011	112|110	121|011	122|011	200|000	201|000	212|110	220|000	221|000
000|000	001|000	010|101	020|000	021|000	101|011	102|011	112|110	122|110	200|000	201|000	212|110	220|000	221|000	222|110
000|000	001|000	010|101	020|000	021|000	102|110	111|011	112|011	121|011	122|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	010|101	020|000	021|000	102|110	111|011	112|011	121|011	122|011	200|000	201|000	210|101	220|000	221|000
000|000	001|000	010|101	020|000	021|000	102|110	111|011	112|011	122|110	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	010|101	020|000	021|000	102|110	112|110	121|011	122|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	010|101	020|000	021|000	110|101	111|011	112|011	121|011	122|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	011|101	012|101	020|000	021|000	102|110	110|011	120|011	200|000	201|000	211|101	212|101	220|000	221|000
000|000	001|000	011|101	012|101	020|000	021|000	102|110	110|011	122|110	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	011|101	012|101	020|000	021|000	102|110	110|011	122|110	200|000	201|000	211|101	212|101	220|000	221|000
000|000	001|000	011|101	012|101	020|000	021|000	102|110	112|110	120|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	011|101	012|101	020|000	021|000	102|110	112|110	120|011	200|000	201|000	211|101	212|101	220|000	221|000
000|000	001|000	011|101	012|101	020|000	021|000	110|011	111|101	112|101	120|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	011|101	012|101	020|000	021|000	110|011	111|101	112|101	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	011|101	012|101	020|000	021|000	111|101	112|101	120|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	011|101	020|000	021|000	102|110	110|011	112|011	120|011	122|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	011|101	020|000	021|000	102|110	110|011	112|011	120|011	122|011	200|000	201|000	211|101	220|000	221|000
000|000	001|000	011|101	020|000	021|000	102|110	110|011	112|011	122|110	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	011|101	020|000	021|000	102|110	112|110	120|011	122|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	011|101	020|000	021|000	110|011	111|101	112|011	120|011	122|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	012|101	020|000	021|000	102|110	110|011	111|011	120|011	121|011	200|000	201|000	202|110	220|000	221|000
000|000	001|000	012|101	020|000	021|000	102|110	110|011	111|011	120|011	121|011	200|000	201|000	212|101	220|000	221|000
000|000	001|000	012|101	020|000	021|000	102|110	110|011	111|011	122|110	200|000	201|000	202|110	220|000	221|000	222|110
000|000	001|000	012|101	020|000	021|000	102|110	112|110	120|011	121|011	200|000	201|000	202|110	212|110	220|000	221|000
000|000	001|000	012|101	020|000	021|000	110|011	111|011	112|101	120|011	121|011	200|000	201|000	202|110	220|000	221|000
000|000	001|110	002|000	011|110	020|000	022|000	101|110	111|110	120|011	121|011	200|000	202|000	212|101	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	101|110	111|110	120|011	122|011	200|000	202|000	211|101	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	101|110	111|110	120|011	200|000	202|000	211|101	212|101	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	110|101	111|101	122|011	200|000	201|110	202|000	211|110	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	110|101	111|101	122|011	200|000	202|000	210|101	211|101	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	110|101	112|101	121|011	200|000	201|110	202|000	211|110	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	110|101	112|101	121|011	200|000	202|000	210|101	212|101	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	110|101	121|011	122|011	200|000	201|110	202|000	211|110	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	111|101	112|101	120|011	200|000	201|110	202|000	211|110	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	111|101	112|101	120|011	200|000	202|000	211|101	212|101	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	111|101	120|011	122|011	200|000	201|110	202|000	211|110	220|000	222|000
000|000	001|110	002|000	011|110	020|000	022|000	112|101	120|011	121|011	200|000	201|110	202|000	211|110	220|000	222|000
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|011	112|101	200|000	201|110	202|000	220|000	221|110	222|000
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|101	112|011	200|000	201|110	202|000	220|000	221|110	222|000
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|101	112|101	200|000	201|110	202|000	220|000	221|110	222|000
000|000	001|110	002|000	020|000	021|110	022|000	110|011	111|101	112|101	200|000	202|000	211|101	212|101	220|000	222|000
000|000	001|110	002|000	020|000	021|110	022|000	110|101	111|011	112|101	200|000	202|000	210|101	212|101	220|000	222|000
000|000	001|110	002|000	020|000	021|110	022|000	110|101	111|101	112|011	200|000	202|000	210|101	211|101	220|000	222|000
000|000	001|110	002|000	020|000	022|000	110|011	111|011	112|101	120|011	121|011	200|000	202|000	212|101	220|000	222|000
000|000	001|110	002|000	020|000	022|000	110|011	111|101	112|011	120|011	122|011	200|000	202|000	211|101	220|000	222|000
000|000	001|110	002|000	020|000	022|000	110|011	111|101	112|101	120|011	200|000	202|000	211|101	212|101	220|000	222|000
000|000	002|000	011|101	012|101	020|000	022|000	101|110	110|011	120|011	200|000	202|000	211|101	212|101	220|000	222|000
000|000	002|000	011|101	012|101	020|000	022|000	101|110	110|011	121|110	200|000	202|000	211|101	212|101	220|000	222|000
000|000	002|000	011|101	012|101	020|000	022|000	101|110	111|110	120|011	200|000	201|110	202|000	211|110	220|000	222|000
000|000	002|000	011|101	012|101	020|000	022|000	101|110	111|110	120|011	200|000	202|000	211|101	212|101	220|000	222|000
000|000	002|000	011|101	012|101	020|000	022|000	110|011	111|101	112|101	200|000	201|110	202|000	220|000	221|110	222|000
000|000	002|000	011|101	012|101	020|000	022|000	111|101	112|101	120|011	200|000	201|110	202|000	211|110	220|000	222|000
000|011	001|011	002|101	010|011	011|011	102|101	110|000	111|000	120|000	121|000	210|000	211|000	220|000	221|000	222|110
000|011	001|011	002|101	010|011	011|011	102|101	110|000	112|000	120|000	122|000	210|000	212|000	220|000	221|110	222|000
000|011	001|011	002|101	010|011	011|011	102|101	111|000	112|000	121|000	122|000	211|000	212|000	220|110	221|000	222|000
000|011	001|011	002|101	010|011	011|011	110|000	111|000	120|000	121|000	122|110	202|101	210|000	211|000	220|000	221|000
000|011	001|011	002|101	010|011	011|011	110|000	111|000	120|000	121|000	122|110	210|000	211|000	220|000	221|000	222|110
000|011	001|011	002|101	010|011	011|011	110|000	112|000	120|000	121|110	122|000	202|101	210|000	212|000	220|000	222|000
000|011	001|011	002|101	010|011	011|011	110|000	112|000	120|000	121|110	122|000	210|000	212|000	220|000	221|110	222|000
000|011	001|011	002|101	010|011	011|011	111|000	112|000	120|110	121|000	122|000	202|101	211|000	212|000	221|000	222|000
000|011	001|011	002|101	010|011	011|011	111|000	112|000	120|110	121|000	122|000	211|000	212|000	220|110	221|000	222|000
000|011	001|011	002|101	020|011	021|011	102|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000
000|011	001|011	002|101	020|011	021|011	102|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	222|000
000|011	001|011	002|101	020|011	021|011	102|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	221|000	222|000
000|011	001|011	002|101	020|011	021|011	110|000	111|000	112|110	120|000	121|000	202|101	210|000	211|000	220|000	221|000
000|011	001|011	002|101	020|011	021|011	110|000	111|000	112|110	120|000	121|000	210|000	211|000	212|110	220|000	221|000
000|011	001|011	002|101	020|011	021|011	110|000	111|110	112|000	120|000	122|000	202|101	210|000	212|000	220|000	222|000
000|011	001|011	002|101	020|011	021|011	110|000	111|110	112|000	120|000	122|000	210|000	211|110	212|000	220|000	222|000
000|011	001|011	002|101	020|011	021|011	110|110	111|000	112|000	121|000	122|000	202|101	211|000	212|000	221|000	222|000
000|011	001|011	002|101	020|011	021|011	110|110	111|000	112|000	121|000	122|000	210|110	211|000	212|000	221|000	222|000
000|011	001|011	002|101	110|000	111|000	112|110	120|000	121|000	122|110	210|000	211|000	212|110	220|000	221|000	222|110
000|011	001|011	002|101	110|000	111|110	112|000	120|000	121|110	122|000	210|000	211|110	212|000	220|000	221|110	222|000
000|011	001|011	002|101	110|110	111|000	112|000	120|110	121|000	122|000	210|110	211|000	212|000	220|110	221|000	222|000
000|011	001|011	010|011	011|011	012|101	100|000	101|000	112|101	120|000	121|000	200|000	201|000	220|000	221|000	222|110
000|011	001|011	010|011	011|011	012|101	100|000	101|000	120|000	121|000	122|110	200|000	201|000	212|101	220|000	221|000
000|011	001|011	010|011	011|011	012|101	100|000	101|000	120|000	121|000	122|110	200|000	201|000	220|000	221|000	222|110
000|011	001|011	010|011	011|011	012|101	100|000	102|000	112|101	120|000	122|000	200|000	202|000	220|000	221|110	222|000
000|011	001|011	010|011	011|011	012|101	100|000	102|000	120|000	121|110	122|000	200|000	202|000	212|101	220|000	222|000
000|011	001|011	010|011	011|011	012|101	100|000	102|000	120|000	121|110	122|000	200|000	202|000	220|000	221|110	222|000
000|011	001|011	010|011	011|011	012|101	101|000	102|000	112|101	121|000	122|000	201|000	202|000	220|110	221|000	222|000
000|011	001|011	010|011	011|011	012|101	101|000	102|000	120|110	121|000	122|000	201|000	202|000	212|101	221|000	222|000
000|011	001|011	010|011	011|011	012|101	101|000	102|000	120|110	121|000	122|000	201|000	202|000	220|110	221|000	222|000
000|011	001|011	010|011	011|011	022|101	100|000	101|000	110|000	111|000	122|101	200|000	201|000	210|000	211|000	222|110
000|011	001|011	010|011	011|011	022|101	100|000	101|000	110|000	111|000	122|110	200|000	201|000	210|000	211|000	222|101
000|011	001|011	010|011	011|011	022|101	100|000	101|000	110|000	111|000	122|110	200|000	201|000	210|000	211|000	222|110
000|011	001|011	010|011	011|011	022|101	100|000	102|000	110|000	112|000	121|110	200|000	202|000	210|000	212|000	221|110
000|011	001|011	010|011	011|011	022|101	100|000	102|000	110|000	112|000	121|110	200|000	202|000	210|000	212|000	222|101
000|011	001|011	010|011	011|011	022|101	100|000	102|000	110|000	112|000	122|101	200|000	202|000	210|000	212|000	221|110
000|011	001|011	010|011	011|011	022|101	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|110
000|011	001|011	010|011	011|011	022|101	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	222|101
000|011	001|011	010|011	011|011	022|101	101|000	102|000	111|000	112|000	122|101	201|000	202|000	211|000	212|000	220|110
000|011	001|011	010|110	020|011	021|011	101|000	102|000	110|110	111|000	112|000	201|000	202|000	211|000	212|000	222|101
000|011	001|011	010|110	020|011	021|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	212|101	221|000	222|000
000|011	001|011	010|110	020|011	021|011	101|000	102|000	111|000	112|000	122|101	201|000	202|000	210|110	211|000	212|000
000|011	001|011	010|110	020|011	021|011	101|000	102|000	111|000	112|000	122|101	201|000	202|000	211|000	212|000	222|101
000|011	001|011	010|110	020|011	021|011	101|000	102|000	112|101	121|000	122|000	201|000	202|000	210|110	221|000	222|000
000|011	001|011	010|110	020|011	021|011	101|000	102|000	112|101	121|000	122|000	201|000	202|000	212|101	221|000	222|000
000|011	001|011	010|110	020|011	021|011	102|101	111|000	112|000	121|000	122|000	202|101	211|000	212|000	221|000	222|000
000|011	001|011	010|110	020|011	021|011	102|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	221|000	222|000
000|011	001|011	010|110	020|011	021|011	110|110	111|000	112|000	121|000	122|000	202|101	211|000	212|000	221|000	222|000
000|011	001|011	010|110	020|110	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	211|000	212|000	222|101
000|011	001|011	010|110	020|110	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	212|101	221|000	222|000
000|011	001|011	010|110	020|110	101|000	102|000	111|000	112|000	122|101	201|000	202|000	210|110	211|000	212|000	220|110
000|011	001|011	010|110	020|110	101|000	102|000	112|101	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
000|011	001|011	010|110	020|110	102|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	220|110	221|000	222|000
000|011	001|011	010|110	020|110	110|110	111|000	112|000	120|110	121|000	122|000	202|101	211|000	212|000	221|000	222|000
000|011	001|011	011|110	020|011	021|011	100|000	102|000	110|000	111|110	112|000	200|000	202|000	210|000	212|000	222|101
000|011	001|011	011|110	020|011	021|011	100|000	102|000	110|000	112|000	122|101	200|000	202|000	210|000	211|110	212|000
000|011	001|011	011|110	020|011	021|011	100|000	102|000	110|000	112|000	122|101	200|000	202|000	210|000	212|000	222|101
000|011	001|011	011|110	020|011	021|011	100|000	102|000	111|110	120|000	122|000	200|000	202|000	212|101	220|000	222|000
000|011	001|011	011|110	020|011	021|011	100|000	102|000	112|101	120|000	122|000	200|000	202|000	211|110	220|000	222|000
000|011	001|011	011|110	020|011	021|011	100|000	102|000	112|101	120|000	122|000	200|000	202|000	212|101	220|000	222|000
000|011	001|011	011|110	020|011	021|011	102|101	110|000	112|000	120|000	122|000	202|101	210|000	212|000	220|000	222|000
000|011	001|011	011|110	020|011	021|011	102|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	222|000
000|011	001|011	011|110	020|011	021|011	110|000	111|110	112|000	120|000	122|000	202|101	210|000	212|000	220|000	222|000
000|011	001|011	011|110	021|110	100|000	102|000	110|000	111|110	112|000	121|110	200|000	202|000	210|000	212|000	222|101
000|011	001|011	011|110	021|110	100|000	102|000	110|000	112|000	122|101	200|000	202|000	210|000	211|110	212|000	221|110
000|011	001|011	011|110	021|110	100|000	102|000	111|110	120|000	121|110	122|000	200|000	202|000	212|101	220|000	222|000
000|011	001|011	011|110	021|110	100|000	102|000	112|101	120|000	122|000	200|000	202|000	211|110	220|000	221|110	222|000
000|011	001|011	011|110	021|110	102|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	221|110	222|000
000|011	001|011	011|110	021|110	110|000	111|110	112|000	120|000	121|110	122|000	202|101	210|000	212|000	220|000	222|000
000|011	001|011	012|101	020|011	021|011	100|000	101|000	112|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000
000|011	001|011	012|101	020|011	021|011	100|000	101|000	112|110	120|000	121|000	200|000	201|000	212|101	220|000	221|000
000|011	001|011	012|101	020|011	021|011	100|000	101|000	112|110	120|000	121|000	200|000	201|000	212|110	220|000	221|000
000|011	001|011	012|101	020|011	021|011	100|000	102|000	111|110	120|000	122|000	200|000	202|000	211|110	220|000	222|000
000|011	001|011	012|101	020|011	021|011	100|000	102|000	111|110	120|000	122|000	200|000	202|000	212|101	220|000	222|000
000|011	001|011	012|101	020|011	021|011	100|000	102|000	112|101	120|000	122|000	200|000	202|000	211|110	220|000	222|000
000|011	001|011	012|101	020|011	021|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	210|110	221|000	222|000
000|011	001|011	012|101	020|011	021|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	212|101	221|000	222|000
000|011	001|011	012|101	020|011	021|011	101|000	102|000	112|101	121|000	122|000	201|000	202|000	210|110	221|000	222|000
000|011	001|011	012|101	100|000	101|000	112|110	120|000	121|000	122|110	200|000	201|000	212|110	220|000	221|000	222|110
000|011	001|011	012|101	100|000	102|000	111|110	120|000	121|110	122|000	200|000	202|000	211|110	220|000	221|110	222|000
000|011	001|011	012|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
000|011	001|011	012|110	020|011	021|011	100|000	101|000	110|000	111|000	112|110	200|000	201|000	210|000	211|000	222|101
000|011	001|011	012|110	020|011	021|011	100|000	101|000	110|000	111|000	122|101	200|000	201|000	210|000	211|000	212|110
000|011	001|011	012|110	020|011	021|011	100|000	101|000	110|000	111|000	122|101	200|000	201|000	210|000	211|000	222|101
000|011	001|011	012|110	020|011	021|011	100|000	101|000	112|101	120|000	121|000	200|000	201|000	212|101	220|000	221|000
000|011	001|011	012|110	020|011	021|011	100|000	101|000	112|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000
000|011	001|011	012|110	020|011	021|011	100|000	101|000	112|110	120|000	121|000	200|000	201|000	212|101	220|000	221|000
000|011	001|011	012|110	020|011	021|011	102|101	110|000	111|000	120|000	121|000	202|101	210|000	211|000	220|000	221|000
000|011	001|011	012|110	020|011	021|011	102|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000
000|011	001|011	012|110	020|011	021|011	110|000	111|000	112|110	120|000	121|000	202|101	210|000	211|000	220|000	221|000
000|011	001|011	012|110	022|110	100|000	101|000	110|000	111|000	112|110	122|110	200|000	201|000	210|000	211|000	222|101
000|011	001|011	012|110	022|110	100|000	101|000	110|000	111|000	122|101	200|000	201|000	210|000	211|000	212|110	222|110
000|011	001|011	012|110	022|110	100|000	101|000	112|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000	222|110
000|011	001|011	012|110	022|110	100|000	101|000	112|110	120|000	121|000	122|110	200|000	201|000	212|101	220|000	221|000
000|011	001|011	012|110	022|110	102|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000	222|110
000|011	001|011	012|110	022|110	110|000	111|000	112|110	120|000	121|000	122|110	202|101	210|000	211|000	220|000	221|000
000|011	001|011	020|011	021|011	022|101	100|000	101|000	110|000	111|000	112|110	200|000	201|000	210|000	211|000	212|110
000|011	001|011	020|011	021|011	022|101	100|000	101|000	110|000	111|000	112|110	200|000	201|000	210|000	211|000	222|101
000|011	001|011	020|011	021|011	022|101	100|000	101|000	110|000	111|000	122|101	200|000	201|000	210|000	211|000	212|110
000|011	001|011	020|011	021|011	022|101	100|000	102|000	110|000	111|110	112|000	200|000	202|000	210|000	211|110	212|000
000|011	001|011	020|011	021|011	022|101	100|000	102|000	110|000	111|110	112|000	200|000	202|000	210|000	212|000	222|101
000|011	001|011	020|011	021|011	022|101	100|000	102|000	110|000	112|000	122|101	200|000	202|000	210|000	211|110	212|000
000|011	001|011	020|011	021|011	022|101	101|000	102|000	110|110	111|000	112|000	201|000	202|000	210|110	211|000	212|000
000|011	001|011	020|011	021|011	022|101	101|000	102|000	110|110	111|000	112|000	201|000	202|000	211|000	212|000	222|101
000|011	001|011	020|011	021|011	022|101	101|000	102|000	111|000	112|000	122|101	201|000	202|000	210|110	211|000	212|000
000|011	001|011	022|101	100|000	101|000	110|000	111|000	112|110	122|110	200|000	201|000	210|000	211|000	212|110	222|110
000|011	001|011	022|101	100|000	102|000	110|000	111|110	112|000	121|110	200|000	202|000	210|000	211|110	212|000	221|110
000|011	001|011	022|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	210|110	211|000	212|000	220|110
000|011	001|101	002|011	020|011	022|011	101|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000
000|011	001|101	002|011	020|011	022|011	101|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	222|000
000|011	001|101	002|011	020|011	022|011	101|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	221|000	222|000
000|011	001|101	002|011	020|011	022|011	110|000	111|000	112|110	120|000	121|000	201|101	210|000	211|000	220|000	221|000
000|011	001|101	002|011	020|011	022|011	110|000	111|000	112|110	120|000	121|000	210|000	211|000	212|110	220|000	221|000
000|011	001|101	002|011	020|011	022|011	110|000	111|110	112|000	120|000	122|000	201|101	210|000	212|000	220|000	222|000
000|011	001|101	002|011	020|011	022|011	110|000	111|110	112|000	120|000	122|000	210|000	211|110	212|000	220|000	222|000
000|011	001|101	002|011	020|011	022|011	110|110	111|000	112|000	121|000	122|000	201|101	211|000	212|000	221|000	222|000
000|011	001|101	002|011	020|011	022|011	110|110	111|000	112|000	121|000	122|000	210|110	211|000	212|000	221|000	222|000
000|011	001|101	002|011	110|000	111|000	112|110	120|000	121|000	122|110	210|000	211|000	212|110	220|000	221|000	222|110
000|011	001|101	002|011	110|000	111|110	112|000	120|000	121|110	122|000	210|000	211|110	212|000	220|000	221|110	222|000
000|011	001|101	002|011	110|110	111|000	112|000	120|110	121|000	122|000	210|110	211|000	212|000	220|110	221|000	222|000
000|011	001|101	002|101	020|011	101|101	102|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000
000|011	001|101	002|101	020|011	101|101	102|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	222|000
000|011	001|101	002|101	020|011	101|101	102|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	221|000	222|000
000|011	001|101	002|101	020|011	110|000	111|000	112|110	120|000	121|000	201|101	202|101	210|000	211|000	220|000	221|000
000|011	001|101	002|101	020|011	110|000	111|110	112|000	120|000	122|000	201|101	202|101	210|000	212|000	220|000	222|000
000|011	001|101	002|101	020|011	110|110	111|000	112|000	121|000	122|000	201|101	202|101	211|000	212|000	221|000	222|000
000|011	001|101	002|101	101|101	102|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000	222|110
000|011	001|101	002|101	101|101	102|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	221|110	222|000
000|011	001|101	002|101	101|101	102|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	220|110	221|000	222|000
000|011	001|101	002|101	110|000	111|000	112|110	120|000	121|000	122|110	201|101	202|101	210|000	211|000	220|000	221|000
000|011	001|101	002|101	110|000	111|000	112|110	120|000	121|000	122|110	210|000	211|000	212|110	220|000	221|000	222|110
000|011	001|101	002|101	110|000	111|110	112|000	120|000	121|110	122|000	201|101	202|101	210|000	212|000	220|000	222|000
000|011	001|101	002|101	110|000	111|110	112|000	120|000	121|110	122|000	210|000	211|110	212|000	220|000	221|110	222|000
000|011	001|101	002|101	110|110	111|000	112|000	120|110	121|000	122|000	201|101	202|101	211|000	212|000	221|000	222|000
000|011	001|101	002|101	110|110	111|000	112|000	120|110	121|000	122|000	210|110	211|000	212|000	220|110	221|000	222|000
000|011	002|011	011|101	020|011	022|011	100|000	101|000	111|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000
000|011	002|011	011|101	020|011	022|011	100|000	101|000	112|110	120|000	121|000	200|000	201|000	211|101	220|000	221|000
000|011	002|011	011|101	020|011	022|011	100|000	101|000	112|110	120|000	121|000	200|000	201|000	212|110	220|000	221|000
000|011	002|011	011|101	020|011	022|011	100|000	102|000	111|101	120|000	122|000	200|000	202|000	211|110	220|000	222|000
000|011	002|011	011|101	020|011	022|011	100|000	102|000	111|110	120|000	122|000	200|000	202|000	211|101	220|000	222|000
000|011	002|011	011|101	020|011	022|011	100|000	102|000	111|110	120|000	122|000	200|000	202|000	211|110	220|000	222|000
000|011	002|011	011|101	020|011	022|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	210|110	221|000	222|000
000|011	002|011	011|101	020|011	022|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	211|101	221|000	222|000
000|011	002|011	011|101	020|011	022|011	101|000	102|000	111|101	121|000	122|000	201|000	202|000	210|110	221|000	222|000
000|011	002|011	011|101	100|000	101|000	112|110	120|000	121|000	122|110	200|000	201|000	212|110	220|000	221|000	222|110
000|011	002|011	011|101	100|000	102|000	111|110	120|000	121|110	122|000	200|000	202|000	211|110	220|000	221|110	222|000
000|011	002|011	011|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
000|011	002|011	011|110	021|110	100|000	102|000	110|000	111|110	112|000	121|110	200|000	202|000	210|000	212|000	221|101
000|011	002|011	011|110	021|110	100|000	102|000	110|000	112|000	121|101	200|000	202|000	210|000	211|110	212|000	221|110
000|011	002|011	011|110	021|110	100|000	102|000	111|101	120|000	122|000	200|000	202|000	211|110	220|000	221|110	222|000
000|011	002|011	011|110	021|110	100|000	102|000	111|110	120|000	121|110	122|000	200|000	202|000	211|101	220|000	222|000
000|011	002|011	011|110	021|110	101|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	221|110	222|000
000|011	002|011	011|110	021|110	110|000	111|110	112|000	120|000	121|110	122|000	201|101	210|000	212|000	220|000	222|000
000|011	002|011	012|110	020|011	022|011	100|000	101|000	110|000	111|000	112|110	200|000	201|000	210|000	211|000	221|101
000|011	002|011	012|110	020|011	022|011	100|000	101|000	110|000	111|000	121|101	200|000	201|000	210|000	211|000	212|110
000|011	002|011	012|110	020|011	022|011	100|000	101|000	110|000	111|000	121|101	200|000	201|000	210|000	211|000	221|101
000|011	002|011	012|110	020|011	022|011	100|000	101|000	111|101	120|000	121|000	200|000	201|000	211|101	220|000	221|000
000|011	002|011	012|110	020|011	022|011	100|000	101|000	111|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000
000|011	002|011	012|110	020|011	022|011	100|000	101|000	112|110	120|000	121|000	200|000	201|000	211|101	220|000	221|000
000|011	002|011	012|110	020|011	022|011	101|101	110|000	111|000	120|000	121|000	201|101	210|000	211|000	220|000	221|000
000|011	002|011	012|110	020|011	022|011	101|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000
000|011	002|011	012|110	020|011	022|011	110|000	111|000	112|110	120|000	121|000	201|101	210|000	211|000	220|000	221|000
000|011	002|011	012|110	022|110	100|000	101|000	110|000	111|000	112|110	122|110	200|000	201|000	210|000	211|000	221|101
000|011	002|011	012|110	022|110	100|000	101|000	110|000	111|000	121|101	200|000	201|000	210|000	211|000	212|110	222|110
000|011	002|011	012|110	022|110	100|000	101|000	111|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000	222|110
000|011	002|011	012|110	022|110	100|000	101|000	112|110	120|000	121|000	122|110	200|000	201|000	211|101	220|000	221|000
000|011	002|011	012|110	022|110	101|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000	222|110
000|011	002|011	012|110	022|110	110|000	111|000	112|110	120|000	121|000	122|110	201|101	210|000	211|000	220|000	221|000
000|011	002|011	021|101	100|000	101|000	110|000	111|000	112|110	122|110	200|000	201|000	210|000	211|000	212|110	222|110
000|011	002|011	021|101	100|000	102|000	110|000	111|110	112|000	121|110	200|000	202|000	210|000	211|110	212|000	221|110
000|011	002|011	021|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	210|110	211|000	212|000	220|110
000|011	011|101	012|101	100|000	101|000	111|101	112|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000	222|110
000|011	011|101	012|101	100|000	101|000	112|110	120|000	121|000	122|110	200|000	201|000	211|101	212|101	220|000	221|000
000|011	011|101	012|101	100|000	101|000	112|110	120|000	121|000	122|110	200|000	201|000	212|110	220|000	221|000	222|110
000|011	011|101	012|101	100|000	102|000	111|101	112|101	120|000	122|000	200|000	202|000	211|110	220|000	221|110	222|000
000|011	011|101	012|101	100|000	102|000	111|110	120|000	121|110	122|000	200|000	202|000	211|101	212|101	220|000	222|000
000|011	011|101	012|101	100|000	102|000	111|110	120|000	121|110	122|000	200|000	202|000	211|110	220|000	221|110	222|000
000|011	011|101	012|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
000|011	011|101	012|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	211|101	212|101	221|000	222|000
000|011	011|101	012|101	101|000	102|000	111|101	112|101	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
000|011	012|110	022|110	100|000	101|000	110|000	111|000	112|110	122|110	200|000	201|000	210|000	211|000	221|101	222|101
000|011	012|110	022|110	100|000	101|000	110|000	111|000	121|101	122|101	200|000	201|000	210|000	211|000	212|110	222|110
000|011	012|110	022|110	100|000	101|000	110|000	111|000	121|101	122|101	200|000	201|000	210|000	211|000	221|101	222|101
000|011	012|110	022|110	100|000	101|000	111|101	112|101	120|000	121|000	200|000	201|000	211|101	212|101	220|000	221|000
000|011	012|110	022|110	100|000	101|000	111|101	112|101	120|000	121|000	200|000	201|000	212|110	220|000	221|000	222|110
000|011	012|110	022|110	100|000	101|000	112|110	120|000	121|000	122|110	200|000	201|000	211|101	212|101	220|000	221|000
000|011	012|110	022|110	101|101	102|101	110|000	111|000	120|000	121|000	201|101	202|101	210|000	211|000	220|000	221|000
000|011	012|110	022|110	101|101	102|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000	222|110
000|011	012|110	022|110	110|000	111|000	112|110	120|000	121|000	122|110	201|101	202|101	210|000	211|000	220|000	221|000
001|000	002|000	010|101	011|101	021|000	022|000	100|110	101|000	102|000	110|110	121|000	122|000	200|110	210|110	222|011
001|000	002|000	010|101	011|101	021|000	022|000	100|110	101|000	102|000	110|110	121|000	122|000	210|101	211|101	222|011
001|000	002|000	010|101	011|101	021|000	022|000	100|110	101|000	102|000	120|110	121|000	122|000	200|110	212|011	220|110
001|000	002|000	010|101	011|101	021|000	022|000	100|110	101|000	102|000	120|110	121|000	122|000	210|101	211|101	212|011
001|000	002|000	010|101	011|101	021|000	022|000	100|110	101|000	102|000	121|000	122|000	210|101	211|101	212|011	222|011
001|000	002|000	010|101	011|101	021|000	022|000	100|110	110|110	122|011	200|110	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	100|110	110|110	122|011	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	100|110	112|011	120|110	200|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	100|110	112|011	120|110	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	100|110	112|011	122|011	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	200|110	210|110	222|011
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	200|110	212|011	220|110
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	200|110	212|011	222|011
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	202|011	210|110	220|110
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	202|011	210|110	222|011
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	202|011	212|011	220|110
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	202|011	210|101	211|101
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	202|011	210|110	220|110
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	110|110	121|000	122|000	202|011	210|101	211|101	222|011
001|000	002|000	010|101	011|101	021|000	022|000	101|000	102|000	120|110	121|000	122|000	202|011	210|101	211|101	212|011
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|101	111|101	112|011	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|101	111|101	122|011	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|101	111|101	201|000	202|000	210|110	220|110	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|110	120|110	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|110	120|110	201|000	202|000	210|110	220|110	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	102|011	110|110	122|011	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	102|011	112|011	120|110	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	110|101	111|101	112|011	122|011	200|110	201|000	202|000	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	110|101	111|101	112|011	200|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	011|101	021|000	022|000	110|101	111|101	122|011	200|110	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	100|110	101|000	102|000	110|110	121|000	122|000	200|110	210|110	221|011
001|000	002|000	010|101	012|101	021|000	022|000	100|110	101|000	102|000	110|110	121|000	122|000	210|101	212|101	221|011
001|000	002|000	010|101	012|101	021|000	022|000	100|110	101|000	102|000	120|110	121|000	122|000	200|110	211|011	220|110
001|000	002|000	010|101	012|101	021|000	022|000	100|110	101|000	102|000	120|110	121|000	122|000	210|101	211|011	212|101
001|000	002|000	010|101	012|101	021|000	022|000	100|110	101|000	102|000	121|000	122|000	210|101	211|011	212|101	221|011
001|000	002|000	010|101	012|101	021|000	022|000	100|110	110|110	121|011	200|110	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	100|110	110|110	121|011	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	100|110	111|011	120|110	200|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	100|110	111|011	120|110	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	100|110	111|011	121|011	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	200|110	210|110	221|011
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	200|110	211|011	220|110
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	200|110	211|011	221|011
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	201|011	210|110	220|110
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	201|011	210|110	221|011
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	201|011	211|011	220|110
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	201|011	210|101	212|101
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	201|011	210|110	220|110
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	110|110	121|000	122|000	201|011	210|101	212|101	221|011
001|000	002|000	010|101	012|101	021|000	022|000	101|000	102|000	120|110	121|000	122|000	201|011	210|101	211|011	212|101
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|101	111|011	112|101	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|101	112|101	121|011	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|101	112|101	201|000	202|000	210|110	220|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|110	120|110	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|110	120|110	201|000	202|000	210|110	220|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	101|011	110|110	121|011	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	101|011	111|011	120|110	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	110|101	111|011	112|101	121|011	200|110	201|000	202|000	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	110|101	111|011	112|101	200|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	012|101	021|000	022|000	110|101	112|101	121|011	200|110	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	100|110	101|000	102|000	110|110	121|000	122|000	200|110	210|110	221|011	222|011
001|000	002|000	010|101	021|000	022|000	100|110	101|000	102|000	120|110	121|000	122|000	200|110	211|011	212|011	220|110
001|000	002|000	010|101	021|000	022|000	100|110	101|000	102|000	121|000	122|000	200|110	211|011	212|011	221|011	222|011
001|000	002|000	010|101	021|000	022|000	100|110	101|000	102|000	121|000	122|000	210|101	211|011	212|011	221|011	222|011
001|000	002|000	010|101	021|000	022|000	100|110	110|110	121|011	122|011	200|110	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	100|110	111|011	112|011	120|110	200|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	100|110	111|011	112|011	121|011	122|011	200|110	201|000	202|000	221|000	222|000
001|000	002|000	010|101	021|000	022|000	100|110	111|011	112|011	121|011	122|011	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|101	121|000	122|000	200|110	211|011	212|011	221|011	222|011
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|101	121|000	122|000	201|011	202|011	210|110	221|011	222|011
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|101	121|000	122|000	201|011	202|011	211|011	212|011	220|110
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	201|011	202|011	210|110	220|110
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|110	121|000	122|000	201|011	202|011	210|101	221|011	222|011
001|000	002|000	010|101	021|000	022|000	101|000	102|000	110|110	121|000	122|000	201|011	202|011	210|110	221|011	222|011
001|000	002|000	010|101	021|000	022|000	101|000	102|000	120|110	121|000	122|000	201|011	202|011	210|101	211|011	212|011
001|000	002|000	010|101	021|000	022|000	101|000	102|000	120|110	121|000	122|000	201|011	202|011	211|011	212|011	220|110
001|000	002|000	010|101	021|000	022|000	101|011	102|011	110|101	111|011	112|011	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	101|011	102|011	110|101	121|011	122|011	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	101|011	102|011	110|110	120|110	201|000	202|000	210|110	220|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	101|011	102|011	110|110	121|011	122|011	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|101	021|000	022|000	101|011	102|011	110|110	121|011	122|011	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	101|011	102|011	111|011	112|011	120|110	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|101	021|000	022|000	101|011	102|011	111|011	112|011	120|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	010|101	021|000	022|000	110|101	111|011	112|011	121|011	122|011	200|110	201|000	202|000	221|000	222|000
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	110|110	111|000	112|000	120|110	200|011	201|011	222|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	110|110	111|000	112|000	120|110	200|011	202|011	221|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	110|110	111|000	112|000	120|110	200|011	221|101	222|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	110|110	111|000	112|000	120|110	201|011	202|011	220|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	110|110	111|000	112|000	120|110	201|011	220|101	222|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	110|110	111|000	112|000	120|110	202|011	220|101	221|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	121|101	202|011	210|110	220|110
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	121|101	202|011	220|101	221|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	122|101	201|011	210|110	220|110
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	122|101	201|011	220|101	222|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	201|011	202|011	210|110	220|110
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	121|101	122|101	200|011	210|110	220|110
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	121|101	122|101	200|011	221|101	222|101
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	121|101	200|011	202|011	210|110	220|110
001|000	002|000	010|110	011|000	012|000	020|110	101|000	102|000	111|000	112|000	122|101	200|011	201|011	210|110	220|110
001|000	002|000	010|110	011|000	012|000	020|110	101|011	102|011	110|110	120|110	201|000	202|000	211|000	212|000	220|101
001|000	002|000	010|110	011|000	012|000	020|110	101|011	102|011	120|101	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	010|110	011|000	012|000	020|110	101|011	110|110	120|110	201|000	202|000	211|000	212|000	220|101	222|101
001|000	002|000	010|110	011|000	012|000	020|110	101|011	120|101	122|101	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	010|110	011|000	012|000	020|110	101|011	120|101	122|101	201|000	202|000	211|000	212|000	220|101	222|101
001|000	002|000	010|110	011|000	012|000	020|110	102|011	110|110	120|110	201|000	202|000	211|000	212|000	220|101	221|101
001|000	002|000	010|110	011|000	012|000	020|110	102|011	120|101	121|101	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	010|110	011|000	012|000	020|110	102|011	120|101	121|101	201|000	202|000	211|000	212|000	220|101	221|101
001|000	002|000	010|110	011|000	012|000	101|000	102|000	110|110	111|000	112|000	200|011	201|011	220|011	221|011	222|101
001|000	002|000	010|110	011|000	012|000	101|000	102|000	110|110	111|000	112|000	200|011	202|011	220|011	221|101	222|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	110|110	111|000	112|000	201|011	202|011	220|101	221|011	222|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	120|101	121|101	202|011	220|101	221|101	222|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	120|101	122|101	201|011	220|101	221|011	222|101
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	120|101	201|011	202|011	210|110	221|011	222|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	120|101	201|011	202|011	220|101	221|011	222|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	121|101	122|101	200|011	220|011	221|101	222|101
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	121|101	200|011	202|011	210|110	220|011	222|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	121|101	200|011	202|011	220|011	221|101	222|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	122|101	200|011	201|011	210|110	220|011	221|011
001|000	002|000	010|110	011|000	012|000	101|000	102|000	111|000	112|000	122|101	200|011	201|011	220|011	221|011	222|101
001|000	002|000	010|110	011|000	012|000	101|011	102|011	110|110	121|011	122|011	201|000	202|000	211|000	212|000	220|101
001|000	002|000	010|110	011|000	012|000	101|011	102|011	120|101	121|011	122|011	201|000	202|000	210|110	211|000	212|000
001|000	002|000	010|110	011|000	012|000	101|011	102|011	120|101	121|011	122|011	201|000	202|000	211|000	212|000	220|101
001|000	002|000	010|110	011|000	012|000	101|011	120|101	121|011	122|101	201|000	202|000	211|000	212|000	220|101	222|101
001|000	002|000	010|110	011|000	012|000	102|011	120|101	121|101	122|011	201|000	202|000	211|000	212|000	220|101	221|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	202|011	210|101	211|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	202|011	210|110	220|110
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	201|011	210|101	212|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	201|011	210|110	220|110
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|101	121|000	122|000	201|011	202|011	210|110	220|110
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	200|011	201|011	212|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	200|011	202|011	211|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	200|011	211|101	212|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	201|011	202|011	210|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	201|011	210|101	212|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	110|110	120|110	121|000	122|000	202|011	210|101	211|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	111|101	112|101	121|000	122|000	200|011	210|110	220|110
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	111|101	112|101	121|000	122|000	200|011	211|101	212|101
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	111|101	121|000	122|000	200|011	202|011	210|110	220|110
001|000	002|000	010|110	020|110	021|000	022|000	101|000	102|000	112|101	121|000	122|000	200|011	201|011	210|110	220|110
001|000	002|000	010|110	020|110	021|000	022|000	101|011	102|011	110|101	201|000	202|000	210|110	220|110	221|000	222|000
001|000	002|000	010|110	020|110	021|000	022|000	101|011	102|011	110|110	120|110	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|110	020|110	021|000	022|000	101|011	110|101	112|101	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|110	020|110	021|000	022|000	101|011	110|101	112|101	201|000	202|000	210|110	220|110	221|000	222|000
001|000	002|000	010|110	020|110	021|000	022|000	101|011	110|110	120|110	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|110	020|110	021|000	022|000	102|011	110|101	111|101	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	010|110	020|110	021|000	022|000	102|011	110|101	111|101	201|000	202|000	210|110	220|110	221|000	222|000
001|000	002|000	010|110	020|110	021|000	022|000	102|011	110|110	120|110	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|101	111|101	121|000	122|000	202|011	210|101	211|101	222|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|101	112|101	121|000	122|000	201|011	210|101	212|101	221|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|101	121|000	122|000	201|011	202|011	210|101	221|011	222|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|101	121|000	122|000	201|011	202|011	210|110	221|011	222|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|110	121|000	122|000	200|011	201|011	212|101	220|011	221|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|110	121|000	122|000	200|011	202|011	211|101	220|011	222|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	110|110	121|000	122|000	201|011	202|011	210|101	221|011	222|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	111|101	112|101	121|000	122|000	200|011	211|101	212|101	220|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	111|101	121|000	122|000	200|011	202|011	210|110	220|011	222|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	111|101	121|000	122|000	200|011	202|011	211|101	220|011	222|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	112|101	121|000	122|000	200|011	201|011	210|110	220|011	221|011
001|000	002|000	010|110	021|000	022|000	101|000	102|000	112|101	121|000	122|000	200|011	201|011	212|101	220|011	221|011
001|000	002|000	010|110	021|000	022|000	101|011	102|011	110|101	121|011	122|011	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|110	021|000	022|000	101|011	102|011	110|101	121|011	122|011	201|000	202|000	210|110	221|000	222|000
001|000	002|000	010|110	021|000	022|000	101|011	102|011	110|110	121|011	122|011	201|000	202|000	210|101	221|000	222|000
001|000	002|000	010|110	021|000	022|000	101|011	110|101	112|101	121|011	201|000	202|000	210|101	212|101	221|000	222|000
001|000	002|000	010|110	021|000	022|000	102|011	110|101	111|101	122|011	201|000	202|000	210|101	211|101	221|000	222|000
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	110|110	111|000	112|000	120|110	202|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	110|110	111|000	112|000	120|110	202|011	220|101	221|101
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	110|110	111|000	112|000	202|011	220|101	221|101	222|011
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	111|000	112|000	120|101	121|101	200|110	210|110	222|011
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	111|000	112|000	120|101	121|101	200|110	212|011	220|110
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	111|000	112|000	120|101	121|101	200|110	212|011	222|011
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	111|000	112|000	120|101	121|101	202|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	111|000	112|000	120|101	121|101	202|011	210|110	222|011
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	111|000	112|000	120|101	121|101	202|011	212|011	220|110
001|000	002|000	011|000	012|000	020|101	021|101	101|000	102|000	111|000	112|000	120|110	202|011	212|011	220|101	221|101
001|000	002|000	011|000	012|000	020|101	021|101	102|011	110|110	120|110	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	021|101	102|011	110|110	120|110	201|000	202|000	211|000	212|000	220|101	221|101
001|000	002|000	011|000	012|000	020|101	021|101	102|011	110|110	122|011	201|000	202|000	211|000	212|000	220|101	221|101
001|000	002|000	011|000	012|000	020|101	021|101	102|011	112|011	120|101	121|101	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	021|101	102|011	112|011	120|110	201|000	202|000	211|000	212|000	220|101	221|101
001|000	002|000	011|000	012|000	020|101	021|101	102|011	120|101	121|101	122|011	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	020|101	021|101	102|011	120|101	121|101	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	021|101	112|011	120|101	121|101	122|011	200|110	201|000	202|000	211|000	212|000
001|000	002|000	011|000	012|000	020|101	021|101	112|011	120|101	121|101	200|110	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	021|101	120|101	121|101	122|011	200|110	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	110|110	111|000	112|000	120|110	201|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	110|110	111|000	112|000	120|110	201|011	220|101	222|101
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	110|110	111|000	112|000	201|011	220|101	221|011	222|101
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	111|000	112|000	120|101	122|101	200|110	210|110	221|011
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	111|000	112|000	120|101	122|101	200|110	211|011	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	111|000	112|000	120|101	122|101	200|110	211|011	221|011
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	111|000	112|000	120|101	122|101	201|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	111|000	112|000	120|101	122|101	201|011	210|110	221|011
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	111|000	112|000	120|101	122|101	201|011	211|011	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|000	102|000	111|000	112|000	120|110	201|011	211|011	220|101	222|101
001|000	002|000	011|000	012|000	020|101	022|101	101|011	110|110	120|110	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|011	110|110	120|110	201|000	202|000	211|000	212|000	220|101	222|101
001|000	002|000	011|000	012|000	020|101	022|101	101|011	110|110	121|011	201|000	202|000	211|000	212|000	220|101	222|101
001|000	002|000	011|000	012|000	020|101	022|101	101|011	111|011	120|101	122|101	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	022|101	101|011	111|011	120|110	201|000	202|000	211|000	212|000	220|101	222|101
001|000	002|000	011|000	012|000	020|101	022|101	101|011	120|101	121|011	122|101	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	020|101	022|101	101|011	120|101	122|101	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	022|101	111|011	120|101	121|011	122|101	200|110	201|000	202|000	211|000	212|000
001|000	002|000	011|000	012|000	020|101	022|101	111|011	120|101	122|101	200|110	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	022|101	120|101	121|011	122|101	200|110	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	020|101	101|000	102|000	110|110	111|000	112|000	120|110	201|011	202|011	210|110	220|110
001|000	002|000	011|000	012|000	020|101	101|000	102|000	110|110	111|000	112|000	201|011	202|011	210|110	221|011	222|011
001|000	002|000	011|000	012|000	020|101	101|000	102|000	110|110	111|000	112|000	201|011	202|011	220|101	221|011	222|011
001|000	002|000	011|000	012|000	020|101	101|000	102|000	111|000	112|000	120|101	200|110	211|011	212|011	221|011	222|011
001|000	002|000	011|000	012|000	020|101	101|000	102|000	111|000	112|000	120|101	201|011	202|011	210|110	221|011	222|011
001|000	002|000	011|000	012|000	020|101	101|000	102|000	111|000	112|000	120|101	201|011	202|011	211|011	212|011	220|110
001|000	002|000	011|000	012|000	020|101	101|000	102|000	111|000	112|000	120|110	201|011	202|011	211|011	212|011	220|101
001|000	002|000	011|000	012|000	020|101	101|000	102|000	111|000	112|000	120|110	201|011	202|011	211|011	212|011	220|110
001|000	002|000	011|000	012|000	020|101	101|011	102|011	110|110	120|110	201|000	202|000	210|110	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	101|011	102|011	110|110	121|011	122|011	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	020|101	101|011	102|011	110|110	121|011	122|011	201|000	202|000	211|000	212|000	220|101
001|000	002|000	011|000	012|000	020|101	101|011	102|011	111|011	112|011	120|101	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	101|011	102|011	111|011	112|011	120|110	201|000	202|000	211|000	212|000	220|101
001|000	002|000	011|000	012|000	020|101	101|011	102|011	111|011	112|011	120|110	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|101	101|011	102|011	120|101	121|011	122|011	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	020|101	111|011	112|011	120|101	121|011	122|011	200|110	201|000	202|000	211|000	212|000
001|000	002|000	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	121|101	202|011	212|011	220|101	221|101
001|000	002|000	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	122|101	201|011	211|011	220|101	222|101
001|000	002|000	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	201|011	202|011	211|011	212|011	220|101
001|000	002|000	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|101	201|011	202|011	211|011	212|011	220|110
001|000	002|000	011|000	012|000	020|110	101|000	102|000	111|000	112|000	120|110	201|011	202|011	211|011	212|011	220|101
001|000	002|000	011|000	012|000	020|110	101|011	102|011	111|011	112|011	120|101	201|000	202|000	211|000	212|000	220|101
001|000	002|000	011|000	012|000	020|110	101|011	102|011	111|011	112|011	120|101	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	020|110	101|011	102|011	111|011	112|011	120|110	201|000	202|000	211|000	212|000	220|101
001|000	002|000	011|000	012|000	020|110	101|011	111|011	120|101	122|101	201|000	202|000	211|000	212|000	220|101	222|101
001|000	002|000	011|000	012|000	020|110	102|011	112|011	120|101	121|101	201|000	202|000	211|000	212|000	220|101	221|101
001|000	002|000	011|000	012|000	021|101	022|101	110|011	120|011	121|101	122|101	200|110	201|000	202|000	211|000	212|000
001|000	002|000	011|000	012|000	021|101	022|101	110|011	121|101	122|101	200|110	201|000	202|000	211|000	212|000	220|110
001|000	002|000	011|000	012|000	021|101	022|101	120|011	121|101	122|101	200|110	201|000	202|000	210|110	211|000	212|000
001|000	002|000	011|000	012|000	021|101	110|011	112|011	120|011	121|101	122|011	200|110	201|000	202|000	211|000	212|000
001|000	002|000	011|000	012|000	022|101	110|011	111|011	120|011	121|011	122|101	200|110	201|000	202|000	211|000	212|000
001|000	002|000	011|101	012|101	021|000	022|000	110|011	111|101	112|101	120|011	200|110	201|000	202|000	221|000	222|000
001|000	002|000	011|101	012|101	021|000	022|000	110|011	111|101	112|101	200|110	201|000	202|000	220|110	221|000	222|000
001|000	002|000	011|101	012|101	021|000	022|000	111|101	112|101	120|011	200|110	201|000	202|000	210|110	221|000	222|000
001|000	002|000	011|101	021|000	022|000	110|011	111|101	112|011	120|011	122|011	200|110	201|000	202|000	221|000	222|000
001|000	002|000	012|101	021|000	022|000	110|011	111|011	112|101	120|011	121|011	200|110	201|000	202|000	221|000	222|000
001|011	002|011	010|101	011|011	012|011	101|000	102|000	110|101	121|000	122|000	201|000	202|000	220|110	221|000	222|000
001|011	002|011	010|101	011|011	012|011	101|000	102|000	120|110	121|000	122|000	201|000	202|000	210|101	221|000	222|000
001|011	002|011	010|101	011|011	012|011	101|000	102|000	120|110	121|000	122|000	201|000	202|000	220|110	221|000	222|000
001|011	002|011	010|101	021|011	022|011	101|000	102|000	110|101	121|000	122|000	201|000	202|000	210|110	221|000	222|000
001|011	002|011	010|101	021|011	022|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	210|101	221|000	222|000
001|011	002|011	010|101	021|011	022|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	210|110	221|000	222|000
001|011	002|011	010|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
001|011	002|011	010|110	020|110	100|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	220|110	221|000	222|000
001|011	002|011	010|110	020|110	101|000	102|000	110|101	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
001|011	002|011	010|110	020|110	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101
001|011	002|011	010|110	020|110	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	210|101	221|000	222|000
001|011	002|011	010|110	020|110	101|000	102|000	111|000	112|000	120|101	201|000	202|000	210|110	211|000	212|000	220|110
001|011	002|011	010|110	020|110	110|110	111|000	112|000	120|110	121|000	122|000	200|101	211|000	212|000	221|000	222|000
001|011	002|011	010|110	021|011	022|011	100|101	111|000	112|000	121|000	122|000	210|110	211|000	212|000	221|000	222|000
001|011	002|011	010|110	021|011	022|011	101|000	102|000	110|101	121|000	122|000	201|000	202|000	210|101	221|000	222|000
001|011	002|011	010|110	021|011	022|011	101|000	102|000	110|101	121|000	122|000	201|000	202|000	210|110	221|000	222|000
001|011	002|011	010|110	021|011	022|011	101|000	102|000	110|110	111|000	112|000	201|000	202|000	211|000	212|000	220|101
001|011	002|011	010|110	021|011	022|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	210|101	221|000	222|000
001|011	002|011	010|110	021|011	022|011	101|000	102|000	111|000	112|000	120|101	201|000	202|000	210|110	211|000	212|000
001|011	002|011	010|110	021|011	022|011	101|000	102|000	111|000	112|000	120|101	201|000	202|000	211|000	212|000	220|101
001|011	002|011	010|110	021|011	022|011	110|110	111|000	112|000	121|000	122|000	200|101	211|000	212|000	221|000	222|000
001|011	002|011	011|011	012|011	020|101	101|000	102|000	111|000	112|000	120|101	201|000	202|000	211|000	212|000	220|110
001|011	002|011	011|011	012|011	020|101	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101
001|011	002|011	011|011	012|011	020|101	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|110
001|011	002|011	011|011	012|011	020|110	100|101	111|000	112|000	121|000	122|000	211|000	212|000	220|110	221|000	222|000
001|011	002|011	011|011	012|011	020|110	101|000	102|000	110|101	121|000	122|000	201|000	202|000	210|101	221|000	222|000
001|011	002|011	011|011	012|011	020|110	101|000	102|000	110|101	121|000	122|000	201|000	202|000	220|110	221|000	222|000
001|011	002|011	011|011	012|011	020|110	101|000	102|000	111|000	112|000	120|101	201|000	202|000	211|000	212|000	220|101
001|011	002|011	011|011	012|011	020|110	101|000	102|000	111|000	112|000	120|101	201|000	202|000	211|000	212|000	220|110
001|011	002|011	011|011	012|011	020|110	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101
001|011	002|011	011|011	012|011	020|110	101|000	102|000	120|110	121|000	122|000	201|000	202|000	210|101	221|000	222|000
001|011	002|011	011|011	012|011	020|110	111|000	112|000	120|110	121|000	122|000	200|101	211|000	212|000	221|000	222|000
001|011	002|011	011|011	012|011	021|110	100|101	110|000	112|000	120|000	122|000	210|000	212|000	220|000	221|110	222|000
001|011	002|011	011|011	012|011	021|110	110|000	112|000	120|000	121|110	122|000	200|101	210|000	212|000	220|000	222|000
001|011	002|011	011|011	012|011	022|110	100|101	110|000	111|000	120|000	121|000	210|000	211|000	220|000	221|000	222|110
001|011	002|011	011|011	012|011	022|110	110|000	111|000	120|000	121|000	122|110	200|101	210|000	211|000	220|000	221|000
001|011	002|011	011|110	021|011	022|011	100|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	222|000
001|011	002|011	011|110	021|011	022|011	110|000	111|110	112|000	120|000	122|000	200|101	210|000	212|000	220|000	222|000
001|011	002|011	011|110	021|110	100|101	110|000	112|000	120|000	122|000	210|000	211|110	212|000	220|000	221|110	222|000
001|011	002|011	011|110	021|110	110|000	111|110	112|000	120|000	121|110	122|000	200|101	210|000	212|000	220|000	222|000
001|011	002|011	012|110	021|011	022|011	100|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000
001|011	002|011	012|110	021|011	022|011	110|000	111|000	112|110	120|000	121|000	200|101	210|000	211|000	220|000	221|000
001|011	002|011	012|110	022|110	100|101	110|000	111|000	120|000	121|000	210|000	211|000	212|110	220|000	221|000	222|110
001|011	002|011	012|110	022|110	110|000	111|000	112|110	120|000	121|000	122|110	200|101	210|000	211|000	220|000	221|000
001|011	002|011	020|101	021|011	022|011	101|000	102|000	110|110	111|000	112|000	201|000	202|000	210|110	211|000	212|000
001|011	002|011	020|101	021|011	022|011	101|000	102|000	110|110	111|000	112|000	201|000	202|000	211|000	212|000	220|101
001|011	002|011	020|101	021|011	022|011	101|000	102|000	111|000	112|000	120|101	201|000	202|000	210|110	211|000	212|000
001|011	002|011	020|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	210|110	211|000	212|000	220|110
001|011	010|101	011|011	012|101	101|000	102|000	110|101	112|101	121|000	122|000	201|000	202|000	220|110	221|000	222|000
001|011	010|101	011|011	012|101	101|000	102|000	120|110	121|000	122|000	201|000	202|000	210|101	212|101	221|000	222|000
001|011	010|101	012|101	021|011	101|000	102|000	110|101	112|101	121|000	122|000	201|000	202|000	210|110	221|000	222|000
001|011	010|101	012|101	021|011	101|000	102|000	110|110	121|000	122|000	201|000	202|000	210|101	212|101	221|000	222|000
001|011	010|101	012|101	101|000	102|000	110|101	112|101	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
001|011	010|101	012|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	210|101	212|101	221|000	222|000
001|011	010|101	012|101	101|000	102|000	110|110	120|110	121|000	122|000	201|000	202|000	210|110	220|110	221|000	222|000
001|011	010|110	021|011	101|000	102|000	110|101	112|101	121|000	122|000	201|000	202|000	210|101	212|101	221|000	222|000
001|011	010|110	021|011	101|000	102|000	111|000	112|000	120|101	122|101	201|000	202|000	211|000	212|000	220|101	222|101
001|011	011|011	020|101	022|101	101|000	102|000	111|000	112|000	120|101	122|101	201|000	202|000	211|000	212|000	220|110
001|011	011|011	020|101	022|101	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101	222|101
001|011	011|011	020|110	101|000	102|000	110|101	112|101	121|000	122|000	201|000	202|000	210|101	212|101	221|000	222|000
001|011	011|011	020|110	101|000	102|000	111|000	112|000	120|101	122|101	201|000	202|000	211|000	212|000	220|101	222|101
001|011	011|110	021|110	110|000	111|110	112|000	120|000	121|110	122|000	200|101	202|101	210|000	212|000	220|000	222|000
001|011	012|110	022|110	110|000	111|000	112|110	120|000	121|000	122|110	200|101	202|101	210|000	211|000	220|000	221|000
001|011	020|101	021|011	022|101	101|000	102|000	110|110	111|000	112|000	201|000	202|000	211|000	212|000	220|101	222|101
001|011	020|101	021|011	022|101	101|000	102|000	111|000	112|000	120|101	122|101	201|000	202|000	210|110	211|000	212|000
001|011	020|101	022|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	210|110	211|000	212|000	220|110
001|011	020|101	022|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101	222|101
001|011	020|101	022|101	101|000	102|000	111|000	112|000	120|101	122|101	201|000	202|000	210|110	211|000	212|000	220|110
001|110	011|011	012|011	021|011	022|011	101|110	110|000	112|000	120|000	122|000	200|101	210|000	212|000	220|000	222|000
001|110	011|011	012|011	021|110	101|110	110|000	112|000	120|000	121|110	122|000	200|101	210|000	212|000	220|000	222|000
001|110	011|011	021|110	101|110	110|000	112|000	120|000	121|110	122|000	200|101	202|101	210|000	212|000	220|000	222|000
001|110	011|110	020|011	021|011	101|110	110|000	111|110	112|000	120|000	122|000	202|101	210|000	212|000	220|000	222|000
001|110	011|110	020|011	021|011	102|101	110|000	112|000	120|000	122|000	201|110	210|000	211|110	212|000	220|000	222|000
001|110	011|110	020|011	022|011	101|110	110|000	111|110	112|000	120|000	122|000	201|101	210|000	212|000	220|000	222|000
001|110	011|110	020|011	101|110	110|000	111|110	112|000	120|000	122|000	201|101	202|101	210|000	212|000	220|000	222|000
002|011	011|110	021|110	110|000	111|110	112|000	120|000	121|110	122|000	200|101	201|101	210|000	212|000	220|000	222|000
002|011	012|011	020|101	021|101	101|000	102|000	111|000	112|000	120|101	121|101	201|000	202|000	211|000	212|000	220|110
002|011	012|011	020|101	021|101	101|000	102|000	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101	221|101
002|011	012|011	020|110	101|000	102|000	111|000	112|000	120|101	121|101	201|000	202|000	211|000	212|000	220|101	221|101
002|011	020|101	021|101	022|011	101|000	102|000	110|110	111|000	112|000	201|000	202|000	211|000	212|000	220|101	221|101
002|011	020|101	021|101	022|011	101|000	102|000	111|000	112|000	120|101	121|101	201|000	202|000	210|110	211|000	212|000
002|011	020|101	021|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	210|110	211|000	212|000	220|110
002|011	020|101	021|101	101|000	102|000	110|110	111|000	112|000	120|110	201|000	202|000	211|000	212|000	220|101	221|101
002|011	020|101	021|101	101|000	102|000	111|000	112|000	120|101	121|101	201|000	202|000	210|110	211|000	212|000	220|110


==> anc/wUPBclasses_422_eventform.dat <==
/// This file contains a list of LO inequalities for the scenario (4,2,2).
///
/// Inequalities are sorted according to equivalences (i)-(iii) but NOT (iv),as defined in Appendix A.0,
/// and one representative for each class is given. This can also be understood as a classification
/// of weak unextendible product bases (weak UPBs).
///
/// Each inequality is given as a list of events (a0a1...|x0x1...) of outcomes given settings, with
/// a = 0,1,... and x = 0,1,.... The inequality states that the sum of the probabilities of these
/// events cannot exceed 0.


///--------------------
///8 Terms.
///--------------------
0000|0000	0001|0000	0010|0000	0100|1011	0111|1011	1001|0111	1010|0111	1111|1100
0000|0000	0001|0000	0010|0001	0100|1010	0111|1010	1001|0110	1010|0110	1111|1101
0000|0000	0001|0000	0010|1100	0011|1100	1100|0110	1101|0110	1110|1010	1111|1010
0000|0000	0001|0000	0010|1100	0011|1100	1100|0110	1101|0110	1110|1011	1111|1011
0000|0000	0001|0000	0010|1100	0011|1100	1100|0110	1101|1010	1110|0111	1111|1011
0000|0000	0001|0000	0010|1100	0011|1100	1100|0110	1101|1010	1110|1010	1111|0110
0000|0000	0001|0000	0010|1100	0011|1100	1100|0111	1101|0111	1110|1011	1111|1011
0000|0000	0001|0000	0010|1100	0011|1100	1100|0111	1101|1011	1110|1011	1111|0111
0000|0000	0001|0000	0010|1100	0101|1010	1010|1101	1100|0110	1110|0111	1111|1011
0000|0000	0001|0000	0010|1100	0101|1010	1010|1101	1101|1011	1110|0111	1111|0111
0000|0000	0001|0000	0010|1100	0101|1010	1011|0110	1100|0110	1110|1010	1111|1100
0000|0000	0001|0000	0010|1100	0101|1010	1011|0110	1100|1010	1110|0110	1111|1100
0000|0000	0001|0000	0010|1100	0101|1010	1011|1100	1100|1010	1110|0111	1111|0111
0000|0000	0001|0010	0010|1100	0011|1110	1100|0101	1101|0111	1110|1001	1111|1011
0000|0000	0001|0010	0010|1100	0011|1110	1100|0101	1101|1011	1110|1001	1111|0111
0000|0000	0001|0010	0010|1100	0100|1001	1001|0101	1100|1011	1101|0111	1111|1110
0000|0000	0001|0010	0010|1100	0100|1001	1011|0100	1101|0111	1110|1010	1111|1110
0000|0000	0001|0010	0010|1100	0100|1001	1011|1110	1101|1011	1110|0101	1111|0111
0000|0000	0001|0010	0010|1100	0101|1000	1011|0100	1100|0110	1110|1010	1111|1110
0000|0000	0001|0010	0010|1100	0101|1000	1011|0100	1100|1010	1110|0110	1111|1110
0000|0000	0001|0010	0010|1100	0101|1000	1011|1110	1100|1010	1110|0110	1111|0100
0000|0000	0001|0010	0100|1010	0101|1000	1010|0110	1011|0100	1110|1100	1111|1110
0000|0000	0001|0010	0100|1010	0101|1000	1010|1100	1011|0100	1110|0110	1111|1110
0000|0000	0001|0010	0100|1010	0111|1000	1001|0100	1010|0110	1110|1100	1111|1110
0000|0000	0001|0110	0010|1100	0011|1010	1100|0001	1101|0111	1110|1101	1111|1011
0000|0000	0001|0110	0010|1100	0011|1010	1100|0110	1101|0000	1110|1010	1111|1100
0000|0000	0001|0110	0010|1100	0011|1010	1100|1010	1101|0000	1110|0110	1111|1100
0000|0000	0001|0110	0010|1100	0011|1010	1100|1010	1101|1100	1110|0110	1111|0000
0000|0000	0001|0110	0010|1100	0101|1100	1011|0000	1100|0110	1110|1011	1111|1011
0000|0000	0001|0110	0010|1100	0110|0101	1011|0010	1100|0001	1101|0111	1111|1011
0000|0000	0001|0110	0010|1100	0111|1010	1001|0000	1100|0110	1110|1010	1111|1100
0000|0000	0001|0110	0010|1100	0111|1010	1001|0000	1100|1010	1110|0110	1111|1100
0000|0000	0001|0110	0010|1100	0111|1100	1001|0000	1100|0110	1110|1011	1111|1011
0000|0000	0001|0110	0010|1100	0111|1100	1001|0000	1100|1010	1110|0110	1111|1010
0000|0000	0001|0110	0110|0011	0111|0101	1000|0110	1001|0000	1110|0101	1111|0011
0000|0000	0001|0110	0110|0011	0111|1011	1000|0110	1001|0000	1110|0101	1111|1101
0000|0000	0001|0110	0110|1011	0111|1101	1000|0110	1001|0000	1110|1101	1111|1011
0000|0000	0011|0100	0101|1000	0110|1100	1001|0010	1010|0110	1100|1010	1111|1110


///--------------------
///9 Terms.
///--------------------
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	1000|0110	1001|0000	1110|0101	1111|1011
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	1001|0001	1100|0111	1101|1011	1110|0010
0000|0000	0001|0000	0010|0001	0100|0011	0110|1010	1000|0110	1010|0011	1101|0000	1111|1101
0000|0000	0001|0000	0010|0100	0011|1100	0100|1001	0110|0100	1000|0010	1101|1010	1111|0111
0000|0001	0001|0001	0010|0100	0011|1100	0100|1001	0110|0100	1000|0010	1101|1010	1111|0111
0000|0001	0010|0100	0011|1000	0100|1000	0101|0010	1000|0010	1001|0100	1110|0001	1111|1111


///--------------------
///10 Terms.
///--------------------
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1010	1000|0100	1001|0010	1110|1001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0110|1000	1000|0101	1001|0011	1101|1011	1111|0110
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	1000|0010	1001|0100	1110|1001	1111|0111
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	1000|0010	1100|0001	1110|1001	1111|0111
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0110|1000	1000|0101	1010|0000	1101|0110	1111|1011
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	1000|0110	1010|0010	1100|0110	1101|0110	1111|1011
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	1000|0110	1010|0010	1100|0111	1101|0111	1111|1011
0000|0000	0001|0000	0010|0000	0100|0001	0101|1011	0110|1001	1000|0010	1011|1100	1100|0001	1111|0111
0000|0000	0001|0000	0010|0000	0100|0001	0111|1100	1000|0101	1001|0111	1010|0101	1100|0110	1111|1011
0000|0000	0001|0000	0010|0000	0100|0001	0111|1100	1000|0110	1001|0110	1010|0111	1100|0101	1111|1011
0000|0000	0001|0000	0010|0000	0100|0001	0111|1100	1000|0110	1001|0110	1010|0111	1100|0110	1111|1011
0000|0000	0001|0000	0010|0000	0100|0001	0111|1100	1000|0111	1001|0111	1010|0111	1100|0110	1111|1011
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0110|1000	1000|0101	1010|0000	1101|0110	1111|1011
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1000	1000|0110	1010|0011	1110|1011	1111|0101
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0111|1000	1000|0110	1010|0011	1101|0101	1110|1011
0000|0000	0001|0000	0010|0001	0011|1101	0100|0011	1000|0100	1001|0000	1100|0110	1110|0110	1111|1010
0000|0000	0001|0000	0010|0001	0100|0011	0111|1010	1000|0100	1001|0000	1010|0100	1100|0100	1111|1101
0000|0000	0001|0000	0010|0001	0100|0011	0111|1010	1000|0100	1001|0110	1010|0100	1100|0111	1111|1101
0000|0000	0001|0000	0010|0001	0100|0011	0111|1010	1000|0111	1001|0111	1010|0110	1100|0100	1111|1101
0000|0000	0001|0010	0010|0100	0011|0010	0100|1001	0110|0100	1000|0001	1010|0100	1101|1010	1111|0111
0000|0000	0001|0010	0010|0100	0011|0010	0100|1001	0110|1100	1000|0001	1001|0111	1110|1100	1111|1010
0000|0001	0001|0001	0010|0000	0011|0000	0100|0000	0101|1010	1000|0100	1001|0010	1110|1001	1111|0111
0000|0001	0001|0001	0010|0000	0011|1100	0100|0001	1000|0110	1010|0010	1100|0110	1101|0110	1111|1011
0000|0001	0001|0001	0010|0000	0011|1100	0100|0010	0101|1000	1000|0110	1001|0000	1110|0101	1111|1011


///--------------------
///12 Terms.
///--------------------
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0000	0111|0000	1000|0000	1001|0110	1110|0011	1111|0101
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0000	0111|0000	1000|0001	1010|0100	1101|0010	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0000	0111|1000	1000|0011	1001|0101	1110|0110	1111|1000
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0001	0111|0001	1000|0000	1001|0110	1110|0011	1111|0101
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0001	0111|0001	1000|0001	1010|0100	1101|0010	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0001	0111|0001	1000|0010	1001|0100	1110|0001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0001	0111|0001	1000|0010	1011|0100	1100|0001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0001	0111|0001	1000|0011	1001|0101	1110|0000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0001	0111|0001	1000|0011	1011|0101	1100|0000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0001	0111|1001	1000|0010	1001|0100	1110|0111	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0011	1001|0101	1110|1000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1010	1000|0001	1001|0001	1010|0001	1011|0001	1110|0011	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1010	1000|0001	1001|0011	1010|0001	1011|0011	1110|0011	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1010	1000|0001	1001|0011	1010|0001	1011|0011	1110|1001	1111|0011
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1010	1000|0001	1001|0011	1010|0001	1011|0111	1110|1001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1010	1000|0011	1001|0011	1010|0011	1011|0011	1110|0011	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1010	1000|0011	1001|0011	1010|0011	1011|0111	1110|1001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0001	0110|0001	0111|0001	1000|0001	1010|0100	1101|0010	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0001	0110|0001	0111|1001	1000|0010	1001|0100	1110|0111	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0011	0110|0001	0111|0011	1000|0001	1010|0100	1101|0010	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0011	0110|0001	0111|0011	1000|0010	1001|0100	1110|0001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0011	0110|0001	0111|0011	1000|0010	1001|0100	1110|0111	1111|0001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0011	0110|0001	0111|0011	1000|0011	1011|0101	1100|0000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0011	0110|0001	0111|0011	1000|0100	1011|0001	1101|0010	1110|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0011	0110|0001	0111|0011	1001|0011	1010|0101	1100|0000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0011	0110|1001	0111|0011	1000|0010	1001|0100	1110|1001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0110|1000	1000|0011	1001|0011	1010|0011	1011|0011	1101|0010	1111|1011
0000|0000	0001|0000	0010|0000	0011|0000	0100|0011	0101|0011	0110|0011	0111|0011	1000|0011	1011|0101	1100|0000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0000	1001|0110	1110|0011	1111|0101
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0001	1010|0100	1101|0010	1111|0111
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0001	1011|0100	1100|0010	1111|0111
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0010	1001|0100	1110|0001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0010	1011|0100	1100|0001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0011	1010|0110	1101|0000	1111|0101
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0011	1011|0101	1100|0000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0100	1001|0010	1110|0001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0100	1010|0001	1101|0010	1111|0111
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0110	1001|0000	1110|0011	1111|0101
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0001	1011|0111	1100|0010	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1011|0111	1100|0001	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0011	1001|0101	1110|1000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|1001	0110|0000	0111|1100	1000|0010	1010|0111	1101|1001	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|0000	0110|0000	0111|0100	1000|0011	1011|0101	1100|1000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0111|0100	1000|0001	1001|0011	1010|0001	1011|0011	1100|1010	1111|0011
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0111|0100	1000|0001	1001|0011	1010|0001	1011|0111	1100|1010	1111|0111
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0111|0100	1000|0010	1001|0010	1010|0011	1011|0011	1101|0011	1110|1010
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0111|0100	1000|0011	1001|0011	1010|0011	1011|0111	1100|1010	1111|0111
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	1000|0001	1001|0001	1100|0000	1101|0000	1110|0101	1111|1001
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	1000|0100	1001|0100	1100|0101	1101|0101	1110|0101	1111|1001
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	1000|0100	1001|0100	1100|0101	1101|0111	1110|1001	1111|0111
0000|0000	0001|0000	0010|0000	0100|0001	0101|0001	0110|1001	1000|0100	1001|0100	1011|0101	1100|0101	1101|0101	1111|1100
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0001	0110|0000	0111|0000	1000|0001	1010|0100	1101|0010	1111|0111
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|1001	0110|0000	0111|0000	1000|0010	1011|0100	1101|1001	1110|0111
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0110|1000	1000|0010	1001|0010	1010|0011	1011|0011	1101|1011	1111|0010
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|0010	0110|0011	0111|0011	1000|0010	1001|0100	1110|0001	1111|0111
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|0010	0110|0011	0111|0011	1000|0010	1011|0100	1100|0001	1111|0111
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|0010	0110|0011	0111|1011	1000|0101	1010|0000	1101|0110	1111|1011
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0111|1000	1000|0011	1001|0011	1010|0010	1011|0010	1100|0001	1111|1011
0000|0000	0001|0000	0010|0001	0011|0001	0100|0011	0111|1001	1000|0100	1001|0010	1010|0000	1011|0010	1100|0100	1111|1010
0000|0000	0001|0000	0010|0001	0011|0101	0100|1000	0111|0101	1000|0010	1001|0110	1010|0011	1011|0011	1101|0110	1110|1011
0000|0000	0001|0000	0010|0100	0011|1100	0100|1000	0110|0100	1000|0010	1010|0010	1100|1000	1101|0110	1110|0000	1111|1010
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|0000	1000|0001	1010|0100	1101|0010	1111|0111
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|0000	1000|0001	1011|0100	1100|0010	1111|0111
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|0000	1000|0011	1011|0101	1100|0000	1111|0110
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|0000	1001|0010	1010|0100	1100|0001	1111|0111
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|0000	1001|0100	1010|0001	1100|0010	1111|0111
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|1000	1000|0011	1001|0101	1110|0110	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|1100	0111|0000	1000|0001	1011|0111	1101|0010	1110|1100
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|1100	0111|0000	1001|0010	1011|0111	1100|0001	1110|1100
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|1001	0110|1100	0111|0000	1001|0010	1010|0111	1101|1001	1110|1100
0000|0000	0001|0010	0010|0100	0011|1010	0100|0001	0101|1001	0110|1100	0111|0000	1000|0111	1011|1010	1101|1001	1110|1100


///--------------------
///16 Terms.
///--------------------
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0000	0111|1000	1000|0000	1001|0010	1010|0100	1011|0010	1100|0001	1101|0001	1110|0100	1111|1000
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0001	0111|1001	1000|0001	1001|0011	1010|0101	1011|0011	1100|0000	1101|0000	1110|0101	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|0001	0111|1001	1000|0010	1001|0100	1010|0010	1011|0000	1100|0000	1101|0100	1110|0001	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|1000	0111|1000	1000|0010	1001|0100	1010|0010	1011|0000	1100|0000	1101|0100	1110|1001	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|1000	0111|1000	1000|0011	1001|0101	1010|0011	1011|0001	1100|0001	1101|0101	1110|1000	1111|1000
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|1000	0111|1000	1000|0011	1001|0101	1010|0011	1011|0001	1100|0001	1101|0101	1110|1001	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|1001	0111|0001	1000|0010	1001|0010	1010|0011	1011|0111	1100|0001	1101|0011	1110|1001	1111|0111
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0000	0110|1001	0111|1001	1000|0010	1001|0100	1010|0010	1011|0000	1100|0000	1101|0100	1110|1001	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0000	1001|0100	1010|0001	1011|0001	1100|0000	1101|0100	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0001	1001|0001	1010|0000	1011|0100	1100|0000	1101|0000	1110|1000	1111|0100
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0001	1001|0001	1010|0000	1011|0100	1100|0001	1101|0001	1110|1000	1111|0100
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0001	1001|0101	1010|0001	1011|0001	1100|0001	1101|0101	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0010	1001|0000	1010|0010	1011|0100	1100|0001	1101|0001	1110|1000	1111|0100
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0010	1001|0110	1010|0011	1011|0011	1100|0000	1101|0110	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0011	1001|0101	1010|0011	1011|0001	1100|0001	1101|0101	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0100	1001|0100	1010|0001	1011|0001	1100|0100	1101|0100	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0100	1001|0100	1010|0001	1011|0001	1100|0101	1101|0101	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|0010	1000|0101	1001|0101	1010|0001	1011|0001	1100|0101	1101|0101	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|1010	1000|0010	1001|0110	1010|0011	1011|0011	1100|0000	1101|0110	1110|1000	1111|1010
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|0010	0110|1000	0111|1010	1000|0100	1001|0000	1010|0001	1011|0001	1100|0100	1101|0010	1110|1000	1111|1010
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1000	0110|1000	0111|1000	1000|0100	1001|0000	1010|0001	1011|0001	1100|0100	1101|1010	1110|1000	1111|1010
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1000	0110|1001	0111|1001	1000|0100	1001|0000	1010|0000	1011|0000	1100|0100	1101|1010	1110|1000	1111|1010
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1000	0110|1001	0111|1001	1000|0100	1001|0000	1010|0001	1011|0001	1100|0100	1101|1010	1110|1000	1111|1010
0000|0000	0001|0000	0010|0000	0011|0000	0100|0000	0101|1000	0110|1001	0111|1001	1000|0100	1001|0010	1010|0000	1011|0010	1100|0100	1101|1000	1110|1001	1111|1001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0011	0110|1001	0111|0011	1000|0100	1001|0100	1010|0001	1011|0001	1100|0100	1101|0100	1110|1001	1111|0001
0000|0000	0001|0000	0010|0000	0011|0000	0100|0001	0101|0011	0110|1001	0111|0011	1000|0100	1001|0100	1010|0001	1011|0101	1100|0100	1101|0100	1110|1001	1111|0101
0000|0000	0001|0000	0010|0000	0011|0100	0100|0000	0101|1000	0110|1000	0111|0100	1000|0001	1001|0011	1010|0001	1011|0011	1100|0000	1101|1000	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0000	0101|1000	0110|1000	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|0000	1101|1000	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0000	1001|0110	1010|0100	1011|0110	1100|0000	1101|0100	1110|0100	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0000	1101|0000	1110|0000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0001	1101|0001	1110|0000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0010	1101|0000	1110|0010	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0000	1010|0110	1011|0100	1100|0010	1101|0000	1110|0110	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0100	1010|0010	1011|0100	1100|0000	1101|0100	1110|0000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0100	1010|0010	1011|0100	1100|0010	1101|0100	1110|0010	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0100	1010|0110	1011|0100	1100|0010	1101|0100	1110|0110	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0110	1010|0010	1011|0110	1100|0000	1101|0100	1110|0000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0110	1010|0010	1011|0110	1100|0010	1101|0100	1110|0010	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0110	1010|0110	1011|0110	1100|0010	1101|0100	1110|0110	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0100	1001|0000	1010|0100	1011|0100	1100|0110	1101|0000	1110|0110	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0100	1001|0000	1010|0101	1011|0101	1100|0110	1101|0000	1110|0110	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0001	1001|0001	1010|0000	1011|0000	1100|0000	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0001	1001|0001	1010|0001	1011|0001	1100|0000	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0001	1001|0011	1010|0001	1011|0011	1100|0000	1101|0000	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0001	1001|0011	1010|0001	1011|0011	1100|0000	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0000	1101|0000	1110|1000	1111|0100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0001	1101|0001	1110|1000	1111|0100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0010	1011|0010	1100|0000	1101|0000	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0010	1011|0010	1100|0000	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0010	1011|0010	1100|0001	1101|0001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0010	1011|0110	1100|0000	1101|0010	1110|1000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0011	1011|0011	1100|0000	1101|0000	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0011	1011|0011	1100|0000	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0011	1011|0011	1100|0001	1101|0001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0100	1010|0010	1011|0000	1100|0000	1101|0100	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0100	1010|0010	1011|0100	1100|0000	1101|0100	1110|1000	1111|0100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0100	1010|0010	1011|0100	1100|0000	1101|0110	1110|1000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0110	1010|0010	1011|0110	1100|0000	1101|0110	1110|1000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0010	1001|0110	1010|0011	1011|0011	1100|0000	1101|0110	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|0000	1101|0000	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|0000	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0011	1001|0101	1010|0011	1011|0001	1100|0001	1101|0101	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0100	1001|0000	1010|0000	1011|0000	1100|0100	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0100	1001|0000	1010|0001	1011|0001	1100|0100	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0100	1001|0010	1010|0000	1011|0010	1100|0100	1101|0000	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0100	1001|0010	1010|0000	1011|0010	1100|0100	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0100	1001|0010	1010|0000	1011|0110	1100|0100	1101|0010	1110|1000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|0100	1000|0100	1001|0110	1010|0000	1011|0110	1100|0100	1101|0110	1110|1000	1111|0110
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|1100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0000	1101|0000	1110|1000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|1100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0001	1101|0001	1110|1000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|1100	1000|0010	1001|0100	1010|0010	1011|0100	1100|0000	1101|0100	1110|1000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|1100	1000|0010	1001|0110	1010|0010	1011|0110	1100|0000	1101|0100	1110|1000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|1100	1000|0100	1001|0110	1010|0000	1011|0110	1100|0100	1101|0100	1110|1000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|0001	0110|1000	0111|1100	1000|0100	1001|0110	1010|0000	1011|0110	1100|0101	1101|0101	1110|1000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|1001	0110|0000	0111|1100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0001	1101|1001	1110|0000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|1001	0110|1000	0111|0100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0001	1101|1001	1110|1000	1111|0100
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|1001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0010	1011|0010	1100|0001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|1001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0011	1011|0011	1100|0001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|1001	0110|1000	0111|0100	1000|0011	1001|0001	1010|0011	1011|0001	1100|0001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|1001	0110|1000	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|0001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|1001	0110|1000	0111|0100	1000|0101	1001|0011	1010|0001	1011|0011	1100|0101	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|0001	0101|1001	0110|1000	0111|1100	1000|0010	1001|0000	1010|0010	1011|0100	1100|0001	1101|1001	1110|1000	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|0000	0110|1000	0111|0100	1000|0010	1001|0010	1010|0011	1011|0011	1100|1000	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|0000	0110|1000	0111|0100	1000|0010	1001|0110	1010|0011	1011|0011	1100|1000	1101|0110	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|0000	0110|1000	0111|0100	1000|0010	1001|0110	1010|0011	1011|0011	1100|1010	1101|0110	1110|1010	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|0000	0110|1000	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1000	1101|0010	1110|1000	1111|0010
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|1000	0110|1000	0111|0100	1000|0001	1001|0001	1010|0001	1011|0001	1100|1010	1101|1000	1110|1010	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|1000	0110|1000	0111|0100	1000|0001	1001|0011	1010|0001	1011|0011	1100|1000	1101|1000	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|1000	0110|1000	0111|0100	1000|0001	1001|0011	1010|0001	1011|0011	1100|1001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|1000	0110|1000	0111|0100	1000|0001	1001|0011	1010|0001	1011|0011	1100|1010	1101|1000	1110|1010	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|1000	0110|1000	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1000	1101|1000	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|1000	0110|1000	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1000	0101|1000	0110|1000	0111|1100	1000|0001	1001|0001	1010|0000	1011|0100	1100|1010	1101|1000	1110|1010	1111|1100
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0101|1001	0110|1000	0111|0100	1000|0001	1001|0001	1010|0001	1011|0001	1100|1010	1101|1000	1110|1010	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0101|1001	0110|1000	0111|0100	1000|0001	1001|0011	1010|0001	1011|0011	1100|1001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0101|1001	0110|1000	0111|0100	1000|0001	1001|0011	1010|0001	1011|0011	1100|1010	1101|1000	1110|1010	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0101|1001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0010	1011|0010	1100|1001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0101|1001	0110|1000	0111|0100	1000|0010	1001|0010	1010|0011	1011|0011	1100|1001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0101|1001	0110|1000	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1001	1101|1001	1110|1000	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0101|1001	0110|1000	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1010	1101|1000	1110|1010	1111|0000
0000|0000	0001|0000	0010|0000	0011|0100	0100|1001	0101|1001	0110|1000	0111|1100	1000|0010	1001|0000	1010|0010	1011|0100	1100|1001	1101|1001	1110|1000	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0001	1001|0101	1010|0100	1011|1100	1100|0001	1101|0111	1110|0101	1111|0111
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0010	1001|0100	1010|0110	1011|1100	1100|0010	1101|0110	1110|0111	1111|0111
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|0100	1000|0100	1001|0000	1010|0100	1011|1100	1100|0110	1101|0000	1110|0110	1111|0100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0000	1010|0010	1011|1100	1100|0000	1101|0000	1110|0000	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0000	1010|0010	1011|1100	1100|0001	1101|0001	1110|0000	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0000	1010|0110	1011|1100	1100|0010	1101|0000	1110|0110	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0100	1010|0010	1011|1100	1100|0000	1101|0100	1110|0000	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0100	1010|0010	1011|1100	1100|0010	1101|0100	1110|0010	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0010	1001|0100	1010|0110	1011|1100	1100|0010	1101|0100	1110|0110	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0100	1001|0000	1010|0100	1011|1100	1100|0110	1101|0000	1110|0110	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|0000	0111|1100	1000|0110	1001|0000	1010|0110	1011|1100	1100|0110	1101|0000	1110|0110	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|0001	0110|1000	0111|1100	1000|0010	1001|0100	1010|0010	1011|1100	1100|0000	1101|0100	1110|1000	1111|1100
0000|0000	0001|0000	0010|0000	0011|1100	0100|0001	0101|1001	0110|1000	0111|1100	1000|0101	1001|0001	1010|0000	1011|1000	1100|0101	1101|1011	1110|1001	1111|1011
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0001	0110|0000	0111|1000	1000|0010	1001|0100	1010|0010	1011|0000	1100|0010	1101|0100	1110|0010	1111|1000
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0001	0110|1000	0111|0000	1000|0010	1001|0010	1010|0010	1011|0110	1100|0000	1101|0010	1110|1000	1111|0110
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0001	0110|1000	0111|0000	1000|0010	1001|0100	1010|0010	1011|0100	1100|0000	1101|0110	1110|1000	1111|0110
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0001	0110|1000	0111|0000	1000|0010	1001|0110	1010|0010	1011|0110	1100|0000	1101|0110	1110|1000	1111|0110
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0001	0110|1000	0111|0000	1000|0010	1001|0110	1010|0011	1011|0011	1100|0000	1101|0110	1110|1000	1111|0010
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0001	0110|1000	0111|1000	1000|0010	1001|0100	1010|0010	1011|0000	1100|0000	1101|0100	1110|1000	1111|1000
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0001	0110|1000	0111|1000	1000|0010	1001|0100	1010|0010	1011|0000	1100|0000	1101|0100	1110|1001	1111|1001
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0001	0110|1001	0111|1001	1000|0010	1001|0100	1010|0010	1011|0000	1100|0000	1101|0100	1110|1001	1111|1001
0000|0000	0001|0000	0010|0001	0011|0001	0100|0001	0101|0011	0110|1001	0111|0011	1000|0010	1001|0100	1010|0010	1011|0000	1100|0000	1101|0100	1110|1001	1111|0001
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1000	0110|0010	0111|0000	1000|0100	1001|0010	1010|0000	1011|0010	1100|0100	1101|1000	1110|0001	1111|0001
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1000	0110|0010	0111|1000	1000|0100	1001|0010	1010|0000	1011|0010	1100|0100	1101|1000	1110|0000	1111|1000
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1000	0110|0010	0111|1000	1000|0100	1001|0010	1010|0000	1011|0010	1100|0100	1101|1010	1110|0000	1111|1010
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1000	0110|0010	0111|1000	1000|0100	1001|0010	1010|0100	1011|0010	1100|0100	1101|1000	1110|0100	1111|1000
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1000	0110|0010	0111|1000	1000|0100	1001|0010	1010|0100	1011|0010	1100|0100	1101|1010	1110|0100	1111|1010
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1000	0110|0010	0111|1000	1000|0100	1001|0010	1010|0100	1011|0010	1100|0110	1101|1010	1110|0110	1111|1010
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1010	0110|0010	0111|1010	1000|0100	1001|0010	1010|0000	1011|0010	1100|0100	1101|1010	1110|0000	1111|1010
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1010	0110|0010	0111|1010	1000|0100	1001|0010	1010|0100	1011|0010	1100|0100	1101|1010	1110|0100	1111|1010
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1010	0110|0011	0111|0011	1000|0100	1001|0010	1010|0000	1011|0110	1100|0100	1101|1010	1110|0000	1111|0110
0000|0000	0001|0000	0010|0001	0011|0001	0100|0010	0101|1010	0110|0011	0111|0011	1000|0100	1001|0010	1010|0100	1011|0110	1100|0100	1101|1010	1110|0100	1111|0110
0000|0000	0001|0000	0010|0001	0011|0101	0100|0011	0101|1001	0110|0011	0111|0101	1000|0010	1001|0010	1010|0010	1011|0010	1100|0001	1101|1001	1110|0000	1111|0000
0000|0000	0001|0000	0010|0001	0011|0101	0100|1000	0101|1000	0110|0001	0111|0101	1000|0010	1001|0010	1010|0010	1011|0010	1100|1000	1101|1000	1110|0000	1111|0000
0000|0000	0001|0000	0010|0001	0011|0101	0100|1000	0101|1000	0110|0001	0111|0101	1000|0010	1001|0010	1010|0010	1011|0010	1100|1000	1101|1000	1110|0001	1111|0001
0000|0000	0001|0000	0010|0001	0011|0101	0100|1000	0101|1000	0110|0001	0111|0101	1000|0010	1001|0010	1010|0010	1011|0010	1100|1001	1101|1001	1110|0000	1111|0000
0000|0000	0001|0000	0010|0001	0011|0101	0100|1000	0101|1000	0110|1001	0111|0101	1000|0010	1001|0010	1010|0010	1011|0010	1100|1000	1101|1000	1110|1001	1111|0001
0000|0000	0001|0000	0010|0001	0011|0101	0100|1000	0101|1000	0110|1001	0111|0101	1000|0010	1001|0010	1010|0010	1011|0010	1100|1001	1101|1001	1110|1001	1111|0001
0000|0000	0001|0000	0010|0001	0011|0101	0100|1000	0101|1000	0110|1001	0111|0101	1000|0010	1001|0010	1010|0010	1011|0010	1100|1011	1101|1001	1110|1011	1111|0001
0000|0000	0001|0000	0010|0001	0011|0101	0100|1000	0101|1000	0110|1001	0111|0101	1000|0010	1001|0010	1010|0011	1011|0011	1100|1000	1101|1000	1110|1001	1111|0001
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0100	0111|0100	1000|0010	1001|0010	1010|0010	1011|0010	1100|1000	1101|1000	1110|0001	1111|0001
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0100	0111|0100	1000|0010	1001|0010	1010|0010	1011|0010	1100|1001	1101|1001	1110|0000	1111|0000
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0100	0111|0100	1000|0010	1001|0010	1010|0010	1011|0010	1100|1001	1101|1001	1110|0001	1111|0001
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0100	0111|0100	1000|0010	1001|0010	1010|0011	1011|0011	1100|1001	1101|1001	1110|0000	1111|0000
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0100	0111|0100	1000|0010	1001|0010	1010|0011	1011|0011	1100|1001	1101|1001	1110|0001	1111|0001
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0100	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1000	1101|1000	1110|0000	1111|0000
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0100	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1000	1101|1000	1110|0001	1111|0001
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0100	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1001	1101|1001	1110|0000	1111|0000
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0100	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1001	1101|1001	1110|0001	1111|0001
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0101	0111|0101	1000|0010	1001|0010	1010|0011	1011|0011	1100|1001	1101|1001	1110|0000	1111|0000
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0101	0111|0101	1000|0010	1001|0010	1010|0011	1011|0011	1100|1001	1101|1001	1110|0001	1111|0001
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0101	0111|0101	1000|0011	1001|0011	1010|0011	1011|0011	1100|1000	1101|1000	1110|0001	1111|0001
0000|0000	0001|0000	0010|0100	0011|0100	0100|1000	0101|1000	0110|0101	0111|0101	1000|0011	1001|0011	1010|0011	1011|0011	1100|1001	1101|1001	1110|0000	1111|0000
0000|0000	0001|0000	0010|0100	0011|0100	0100|1001	0101|1001	0110|0100	0111|0100	1000|0011	1001|0011	1010|0011	1011|0011	1100|1001	1101|1001	1110|0000	1111|0000
0000|0000	0001|0000	0010|0100	0011|1000	0100|1000	0101|0010	0110|0100	0111|0010	1000|0010	1001|0100	1010|0010	1011|1000	1100|1000	1101|0100	1110|0001	1111|0001
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|1000	1000|0001	1001|0001	1010|0001	1011|0001	1100|0010	1101|0000	1110|0010	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|1000	1000|0001	1001|0001	1010|0100	1011|0000	1100|0001	1101|0001	1110|0100	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|1000	1000|0001	1001|0011	1010|0001	1011|0011	1100|0010	1101|0000	1110|0010	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|0100	0111|1000	1000|0001	1001|0101	1010|0100	1011|0000	1100|0001	1101|0101	1110|0100	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|1100	0111|0000	1000|0001	1001|0001	1010|0100	1011|0000	1100|0000	1101|0010	1110|1100	1111|0010
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|1100	0111|0000	1000|0001	1001|0001	1010|0100	1011|0100	1100|0001	1101|0001	1110|1100	1111|0100
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|1100	0111|1000	1000|0001	1001|0001	1010|0100	1011|0000	1100|0001	1101|0001	1110|1100	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|1100	0111|1000	1000|0001	1001|0101	1010|0100	1011|0000	1100|0001	1101|0101	1110|1100	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|0001	0110|1100	0111|1000	1000|0110	1001|0100	1010|0110	1011|0000	1100|0101	1101|0101	1110|1100	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|0001	0101|1001	0110|1100	0111|0000	1000|0001	1001|0001	1010|0100	1011|0100	1100|0001	1101|1001	1110|1100	1111|0100
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|0010	0110|0100	0111|0010	1000|0001	1001|0001	1010|0001	1011|0001	1100|1000	1101|0010	1110|0000	1111|0010
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|0010	0110|0100	0111|0010	1000|0001	1001|0001	1010|0001	1011|0101	1100|1000	1101|0000	1110|0001	1111|0101
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|0010	0110|0100	0111|0010	1000|0001	1001|0001	1010|0100	1011|0100	1100|1000	1101|0000	1110|0101	1111|0101
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|0010	0110|0100	0111|0010	1000|0001	1001|0001	1010|0101	1011|0101	1100|1000	1101|0000	1110|0101	1111|0101
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|0010	0110|0100	0111|0010	1000|0001	1001|0011	1010|0101	1011|0011	1100|1000	1101|0000	1110|0101	1111|0001
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|0010	0110|1100	0111|0010	1000|0001	1001|0001	1010|0101	1011|0101	1100|1000	1101|0000	1110|1100	1111|0100
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|0010	0110|1100	0111|1010	1000|0001	1001|0001	1010|0100	1011|0000	1100|1000	1101|0010	1110|1100	1111|1010
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|1000	0110|0100	0111|0000	1000|0001	1001|0011	1010|0101	1011|0011	1100|1001	1101|1001	1110|0101	1111|0001
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|1000	0110|0100	0111|1000	1000|0011	1001|0011	1010|0011	1011|0011	1100|1000	1101|1000	1110|0000	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|1000	0110|0100	0111|1000	1000|0011	1001|0011	1010|0011	1011|0011	1100|1001	1101|1001	1110|0000	1111|1000
0000|0000	0001|0010	0010|0100	0011|0010	0100|1000	0101|1000	0110|1100	0111|0000	1000|0001	1001|0001	1010|0101	1011|0101	1100|1001	1101|1001	1110|1100	1111|0100
0000|0000	0001|0010	0010|0100	0011|0010	0100|1001	0101|0001	0110|1100	0111|0000	1000|0001	1001|0111	1010|0101	1011|0111	1100|1001	1101|0101	1110|1100	1111|0100
0000|0000	0001|0010	0010|0100	0011|0010	0100|1001	0101|1001	0110|0100	0111|0000	1000|0010	1001|0000	1010|0010	1011|0100	1100|1001	1101|1001	1110|0000	1111|0100
0000|0000	0001|0010	0010|0100	0011|0010	0100|1001	0101|1001	0110|0100	0111|1000	1000|0011	1001|0011	1010|0011	1011|0011	1100|1001	1101|1001	1110|0000	1111|1000
0000|0001	0001|0001	0010|0001	0011|0001	0100|0010	0101|1000	0110|0010	0111|1000	1000|0100	1001|0010	1010|0100	1011|0010	1100|0100	1101|1000	1110|0100	1111|1000
0000|0001	0001|0001	0010|0001	0011|0001	0100|0010	0101|1000	0110|0010	0111|1000	1000|0100	1001|0010	1010|0100	1011|0010	1100|0100	1101|1010	1110|0100	1111|1010
0000|0001	0001|0001	0010|0100	0011|1000	0100|1000	0101|0010	0110|0100	0111|0010	1000|0010	1001|0100	1010|0010	1011|1000	1100|1000	1101|0100	1110|0001	1111|0001

